Small exotic 4-manifolds with signature zero

We construct infinitely many pairwise nondiffeomorphic irreducible symplectic 4-manifolds in the homeomorphism classes of #_3(S^2 x S^2) and #_3(CP^2 # -CP^2). We extend these results to larger numbers of summands and finite cyclic fundamental group. We also construct complex examples in the homeomorphism classes of #_23(S^2 x S^2) and #_23(CP^2 # -CP^2).

==> anc/free_quotient_check.py <==
#!/usr/bin/env python3
"""The common torus exterior in the equivariant diagonal sum.

Run: python3 free_quotient_check.py
Add --words to display the marked exterior presentation. The script builds both
pieces from their polygons, makes the eight torus fillings, and leaves the last
torus S unfilled. Coordinates have period 100. In the cap, T is the displaced
representative (a, c-hat) = (60,20) after surgery on the real graph. Its new
meridian is mu_T d b in the transported Lagrangian framing.

The calculation checks integral H1(E)=0 and that the marked image of the cap
has index one in pi1(E). The literal cap relators checked below make the cap
metabelian. A perfect metabelian group is trivial. Each subsequent torus
filling along S is a quotient of pi1(E).

The coset table needs several million temporary names. Python 3.10+ is
sufficient. A C++17 compiler, when available, speeds up the same exact
deductions. Use --python for the Python implementation.
"""

import argparse
import shutil
import subprocess
import tempfile
from collections import defaultdict, deque
from fractions import Fraction as F
from heapq import heappop, heappush
from pathlib import Path


# Polygonal van Kampen model.

def sub(p, q):
    return (p[0] - q[0], p[1] - q[1])


def det(p, q):
    return p[0] * q[1] - p[1] * q[0]


def mix(p, q, t):
    return tuple(x + (y-x)*t for x, y in zip(p, q))


def rev(w):
    return [-x for x in reversed(w)]


def cyclic_pairs(xs):
    return zip(xs, xs[1:] + xs[:1])


class Surface:
    def __init__(self, charts, seam=False, slash=False):
        self.charts, self.seam, self.slash = charts, seam, slash
        self.faces, self.sides, self.vertices = [], [], {}
        self.near = defaultdict(list)
        self.lookup = {}
        for h, (xs, ys) in enumerate(charts):
            for i, x in enumerate(xs):
                xx = xs[i+1] if i+1 < len(xs) else xs[0]+100
                for j, y in enumerate(ys):
                    yy = ys[j+1] if j+1 < len(ys) else ys[0]+100
                    if seam and (x, y) == (98, 98):
                        continue
                    ll, lr, ur, ul = (x,y), (xx,y), (xx,yy), (x,yy)
                    polys = [(ll,lr,ur,ul)]
                    if slash and x == y:
                        assert xx == yy
                        polys = [(ll,lr,ur), (ll,ur,ul)]
                    self.lookup[h,x,y] = []
                    for poly in polys:
                        face = len(self.faces)
                        self.lookup[h,x,y].append(face)
                        verts = [self.vertex(h,p) for p in poly]
                        self.faces.append((h,poly,verts))
                        side_ids = []
                        for a,b in cyclic_pairs(verts):
                            edge = tuple(sorted((a,b)))
                            self.near[edge].append(face)
                            side_ids.append(edge)
                        self.sides.append(side_ids)
        assert all(len(v)==2 and v[0]!=v[1] for v in self.near.values())
        self.by_pair = {}
        for e,(a,b) in self.near.items():
            assert (a,b) not in self.by_pair
            self.by_pair[a,b]=self.by_pair[b,a]=e
        self.fan = {}
        for vi in self.vertices.values():
            fs = [f for f,(_,_,vv) in enumerate(self.faces) if vi in vv]
            ring = [fs[0]]
            while True:
                f=ring[-1]
                vv=self.faces[f][2]
                # Cross the incoming side to the next incident face.
                e=self.sides[f][vv.index(vi)-1]
                a,b=self.near[e]
                nxt=a+b-f
                if nxt==ring[0]:
                    break
                assert nxt not in ring
                ring.append(nxt)
            assert set(ring)==set(fs)
            self.fan[vi]=ring

    def vertex(self, h, point):
        x,y=(s % 100 for s in point)
        if self.seam and h==1 and x in (2,98) and y in (2,98):
            h,x = 0, (-x)%100
        return self.vertices.setdefault((h,x,y),len(self.vertices))

    def local(self, face, point, inside):
        poly = self.faces[face][1]
        # inside is a nearby interior point in the same unwrapped chart.
        return tuple(t - 100*((u-min(v[i] for v in poly))//100)
                     for i,(t,u) in enumerate(zip(point,inside)))

    def locate(self,h,p):
        xs,ys=self.charts[h]
        vals=[]
        for a,levels in zip(p,(xs,ys)):
            a=(a-levels[0])%100+levels[0]
            vals.append(max(v for v in levels if v<=a))
        faces = self.lookup[h, vals[0], vals[1]]
        if len(faces)==1:
            return faces[0]
        x,y=self.local(faces[0],p,p)
        assert x!=y, ('path lies on a diagonal wall',h,p)
        return faces[0] if x>y else faces[1]

    def cuts(self, h, p, q):
        lines=[(p[i],q[i],levels) for i,levels in enumerate(self.charts[h])]
        if self.slash:
            lines.append((p[0]-p[1],q[0]-q[1],[0]))
        for a,b,levels in lines:
            if a==b:
                continue
            for l in levels:
                for k in range((min(a,b)-l)//100,(max(a,b)-l)//100+1):
                    t=F(l+100*k-a,b-a)
                    if 0<t<1:
                        yield t

    def locus_point(self,face,item):
        kind,index,t=item
        poly=self.faces[face][1]
        vv=self.faces[face][2]
        if kind=='v':
            return poly[vv.index(index)]
        if kind=='f':
            assert index==face
            return tuple(sum(v[i] for v in poly)*F(1,len(poly)) for i in range(2))
        a,b=index
        return mix(poly[vv.index(a)],poly[vv.index(b)],t)

    def normal(self, face, edge, factor):
        i=self.sides[face].index(edge)
        poly=self.faces[face][1]
        a,b=poly[i],poly[(i+1)%len(poly)]
        dx,dy=sub(b,a)
        inward=(-dy,dx)
        return inward if factor==0 else (-inward[0],-inward[1])


def offset(v,n):
    """Sheet of arg(v) in the closed semicircle centered on arg(n), relative to (-pi,pi]."""
    assert v!=(0,0)
    assert ((n[0]==0) != (n[1]==0)) and v[0]*n[0]+v[1]*n[1]>=0
    if n[0]<0 and v[1]<0:
        return 1
    if n[1]<0 and v[1]==0 and v[0]<0:
        return -1
    return 0


def turn(v,w):
    """Signed crossings of the negative real ray along a straight segment from v to w."""
    area=det(v,w)
    assert area or v[0]*w[0]+v[1]*w[1]>0, ('path meets the diagonal',v,w)
    return int(v[1]>=0>w[1] and area>0)-int(w[1]>=0>v[1] and area<0)


class Chambers:
    def __init__(self, surfaces, diagonal=False, deleted=(), deleted_vertices=()):
        self.s=surfaces
        self.diagonal=diagonal
        self.deleted=deleted
        self.deleted_vertices=set(deleted_vertices)
        n,k=(len(s.faces) for s in surfaces)
        self.edges={}
        self.ring = {i: i+1 for i in range(n)} if diagonal else {}
        self.ng=len(set(self.ring.values()))
        # Each factor uses its incidence tree, then collapse a tree in the product graph.
        adjacency=defaultdict(list)
        for factor,s in enumerate(surfaces):
            for edge,(a,b) in s.near.items():
                for f in range((k,n)[factor]):
                    u,v=((a,f),(b,f)) if factor==0 else ((f,a),(f,b))
                    key=(factor,edge,f)
                    adjacency[u].append((v,key))
                    adjacency[v].append((u,key))
                    self.edges[key]=None
        seen={(0,0)}
        queue=deque(seen)
        while queue:
            u=queue.popleft()
            for v,key in adjacency[u]:
                if v not in seen:
                    seen.add(v)
                    queue.append(v)
                    self.edges[key]=0
        assert len(seen)==n*k
        for key in self.edges:
            if self.edges[key] is None:
                self.ng+=1
                self.edges[key]=self.ng
        self.rels=[]
        for factor,s in enumerate(surfaces):
            for vertex,fs in s.fan.items():
                if (factor,vertex) in self.deleted_vertices:
                    continue
                for f in range((k,n)[factor]):
                    chambers=[(v,f) if factor==0 else (f,v) for v in fs]
                    loc = [('v', vertex, None), ('f', f, None)]
                    if factor == 1:
                        loc.reverse()
                    self.rels.append(self.small_loop(chambers,loc))
        for e,(a,b) in surfaces[0].near.items():
            for h,(c,d) in surfaces[1].near.items():
                if any(e in first and h in second for first,second in deleted):
                    continue
                fs=[(a,c),(b,c),(b,d),(a,d)]
                values=[(F(1,2),F(1,2))]
                if diagonal and e==h:
                    values=[(F(1,3),F(2,3)),(F(2,3),F(1,3))]
                for v,w in values:
                    self.rels.append(self.small_loop(fs,[('e',e,v),('e',h,w)]))

    def gate(self, f, g):
        i=0 if f[0]!=g[0] else 1
        assert f[1-i]==g[1-i] and f[i]!=g[i], ('simultaneous wall crossings',f,g)
        e=self.s[i].by_pair[f[i],g[i]]
        k = self.edges[i,e,f[1-i]]
        return i, e, (k if self.s[i].near[e][0] == f[i] else -k)

    def normal(self, f, i, e):
        return self.s[i].normal(f[i], e, i)

    def small_loop(self, cells, loc):
        gates=[self.gate(f,g) for f,g in cyclic_pairs(cells)]
        w=[]
        for j,f in enumerate(cells):
            i,e,k=gates[j]
            if self.diagonal and f[0]==f[1]:
                p,q=(s.locus_point(face,item) for s,face,item in zip(self.s,f,loc))
                v=sub(q,p)
                a,b,_=gates[j-1]
                t=offset(v,self.normal(f,a,b))-offset(v,self.normal(f,i,e))
                if t:
                    w.extend([self.ring[f[0]]*(1 if t>0 else -1)]*abs(t))
            if k:
                w.append(k)
        return w

    def pieces(self, charts, p, q):
        times={F(0),F(1)}
        for i,s in enumerate(self.s):
            times.update(s.cuts(charts[i],p[i],q[i]))
        times=sorted(times)
        result=[]
        for a,b in zip(times,times[1:]):
            mid=[mix(x,y,(a+b)/2) for x,y in zip(p,q)]
            f=tuple(s.locate(h,v) for s,h,v in zip(self.s,charts,mid))
            ends=[]
            for t in (a,b):
                ends.append(tuple(s.local(face,mix(x,y,t),inside) for s,face,x,y,inside in
                                  zip(self.s,f,p,q,mid)))
            result.append((f,*ends))
        return result

    def word(self, pieces):
        """Word for an interior-based closed path whose linear pieces cross walls one at a time."""
        assert pieces[0][0]==pieces[-1][0], ('choose an interior base point',pieces[0][0],pieces[-1][0])
        w=[]
        for j,(f,P,Q) in enumerate(pieces):
            g=pieces[j+1][0] if j+1<len(pieces) else f
            previous=pieces[j-1][0] if j else f
            if self.diagonal and f[0]==f[1]:
                v,d=(sub(pt[1],pt[0]) for pt in (P,Q))
                t=turn(v,d)
                if previous!=f:
                    i,e,_=self.gate(previous,f)
                    t+=offset(v,self.normal(f,i,e))
                if g!=f:
                    i,e,_=self.gate(f,g)
                    t-=offset(d,self.normal(f,i,e))
                if t:
                    w.extend([self.ring[f[0]]*(1 if t>0 else -1)]*abs(t))
            if g!=f:
                k=self.gate(f,g)[2]
                if k:
                    w.append(k)
        return w

    def path(self, charts, points):
        out=[]
        for p,q in zip(points,points[1:]):
            out.extend(self.pieces(charts,p,q))
        return out

    def mark(self, word):
        self.ng+=1
        self.rels.append(word+[-self.ng])
        return self.ng


# Curves, longitudes and meridians of the two pieces.

def edge(a,b):
    return tuple(sorted((a,b)))


class Curve:
    def __init__(self,s,vs):
        self.s,self.vs=s,vs
        assert len(set(vs))==len(vs)
        self.edges=[]
        self.right,self.left=[],[]
        for a,b in cyclic_pairs(vs):
            e=edge(a,b)
            one,two=s.near[e]
            left,right=(one,two) if (a,b) in cyclic_pairs(s.faces[one][2]) else (two,one)
            self.edges.append(e)
            self.right.append(right)
            self.left.append(left)

    def sector(self,j):
        """Right-hand sector at the initial vertex of the jth edge."""
        source,target=self.right[j-1],self.right[j]
        ring=self.s.fan[self.vs[j]]
        path=[source]
        while path[-1]!=target:
            i=ring.index(path[-1])
            options=[ring[(i-1)%len(ring)],ring[(i+1)%len(ring)]]
            path.append(next(f for f in options if f not in path and
                         self.s.by_pair[path[-1],f] not in (self.edges[j-1],self.edges[j])))
        return path

    def right_path(self):
        start=('e',self.edges[0],F(1,2))
        out=[]
        for j in range(len(self.vs)):
            k=(j+1)%len(self.vs)
            end=('v',self.vs[k],None)
            out.append((self.right[j],start,end))
            for cell in self.sector(k):
                out.append((cell,end,end))
            start=end
        out.append((self.right[0],start,('e',self.edges[0],F(1,2))))
        return out


def peripheral(model,A,B):
    curves=(A,B)
    loc=[('e',x.edges[0],F(1,2)) for x in curves]
    a,b=A.right[0],A.left[0]
    c,d=B.right[0],B.left[0]
    pieces=[]
    for cell in [(a,c),(b,c),(b,d),(a,d),(a,c)]:
        pair=tuple(s.locus_point(f,l) for s,f,l in zip(model.s,cell,loc))
        pieces.append((cell,pair,pair))
    mu=model.word(pieces)
    longitudes=[]
    for i,curve in enumerate(curves):
        j=1-i
        f=curves[j].right[0]
        fixed=model.s[j].locus_point(f,loc[j])
        pieces=[]
        for g,start,end in curve.right_path():
            cell=(g,f) if i==0 else (f,g)
            points=[curve.s.locus_point(g,l) for l in (start,end)]
            pairs=[(p,fixed) if i==0 else (fixed,p) for p in points]
            pieces.append((cell,*pairs))
        longitudes.append(model.word(pieces))
    return (mu,*longitudes)


def coordinates(s,h,pts):
    vertices = []
    for x, y in pts:
        x, y = x % 100, y % 100
        chart = h
        if s.seam and h == 1 and x in (2, 98) and y in (2, 98):
            chart, x = 0, (-x) % 100
        vertices.append(s.vertices[chart, x, y])
    return vertices


def circle(s,h,pos,vertical=False):
    levels=s.charts[h][vertical]
    pts=[(pos,x) if vertical else (x,pos) for x in levels]
    return Curve(s,coordinates(s,h,pts))


def extra_curves(s):
    xs,ys=s.charts[0]
    path_a=[(x,2) for x in xs if 2<=x<=94]+[(94,98),(98,98)]
    path_b=[(98,y) for y in ys if 2<=y<=94]+[(2,94),(2,98)]
    def double(pts):
        first=coordinates(s,0,pts)
        second=coordinates(s,1,[(x,-y) for x,y in pts])
        assert first[0]==second[-1] and first[-1]==second[0]
        return Curve(s,first+second[1:-1])
    return double(path_a),double(path_b)


def shifted(p,d):
    return tuple(a+b for a,b in zip(p,d))


def product_boundary(model):
    # Cross the top seam on the short interval between its two corners.
    # Coordinates in the second handle across this edge are (-x,4-y).
    dx,dy=F(-9,100),F(4,100)
    x0,x1,y0=F(617,100),F(111,100),F(713,100)
    pos=((x0,y0),(-x0,y0))
    disps=((dx,dy),(-dx,-dy))
    def charts(i,pts):
        return model.path((i,i),[(p,shifted(p,disps[i])) for p in pts])
    bridge=charts(0,[pos[0],(x1,y0),(x1,2)])
    # First point is already in handle 2 while the second completes its approach.
    bridge+=model.pieces((1,0),((-x1,2),(x1+dx,2+dy)),
                                ((-x1,2+dy),(x1+dx,2)))
    door=bridge+charts(1,[(-x1,2+dy),(-x1,y0)])
    bridge=door+charts(1,[(-x1,y0),pos[1]])
    back=[(f,q,p) for f,p,q in bridge[::-1]]
    marks={}
    for h,labels in enumerate(('UV','WX')):
        for name,d in zip(labels,((100,0),(0,100))):
            loop=charts(h,[pos[h],shifted(pos[h],d)])
            marks[name]=model.mark(model.word(bridge+loop+back if h else loop))
    p=pos[0]
    dirs=[(dx,dy),(-dy,dx),(-dx,-dy),(dy,-dx),(dx,dy)]
    # Rotating by +pi/2 takes (dx,dy) to (-dy,dx).
    mer=model.path((0,0),[(p,shifted(p,v)) for v in dirs])
    marks['t']=model.mark(model.word(mer))
    return marks


def build_product():
    xs=[2,72,94,98]
    ys=[2,22,48,78,94,98]
    other=sorted((-y)%100 for y in ys)
    s=Surface([(xs,ys),(xs,other)],seam=True)
    curves=[]
    for h in range(2):
        other=1-h
        curves.extend([
            (circle(s,h,(22,78)[h]),circle(s,other,(22,78)[other]),2,+1),
            (circle(s,h,(48,52)[h]),circle(s,other,72,vertical=True),2,-1),
            (circle(s,h,(78,22)[h]),circle(s,h,(22,78)[h]),1,+1)])
    A,B=extra_curves(s)
    curves.append((A,B,None,None))
    assert all(set(c.vs).isdisjoint(d.vs) for c,d,_,_ in curves)
    model=Chambers((s,s),diagonal=True,deleted=[(set(c.edges),set(d.edges)) for c,d,_,_ in curves])
    marks=product_boundary(model)
    for a,b,l,sign in curves:
        words=peripheral(model,a,b)
        if l is None:
            for k,w in zip(('S','alpha','beta'),words):
                marks[k]=model.mark(w)
        else:
            model.rels.append(words[0]+(words[l] if sign==1 else rev(words[l])))
    return model.ng,model.rels,marks


def cap_point(z,w):
    return ((z[0],z[0]-w[0]),(z[1],z[1]+w[1]))


def build_cap():
    levels=[0,20,60,80]
    s=Surface([(levels,levels)],slash=True)
    v=circle(s,0,0,vertical=True)
    h=circle(s,0,0)
    d=Curve(s,coordinates(s,0,[(i,i) for i in levels]))
    model=Chambers((s,s),deleted=[(set(c.edges),set(c.edges)) for c in (v,h,d)],
                   deleted_vertices=[(0,s.vertices[0,60,20])])
    def path(points):
        return model.path((0,0),points)
    def word(points):
        return model.word(path(points))
    # Meridians of the two points in a fibre over (hat c,d)=(.32,4.21)
    # become oppositely oriented in this fibre under negative real smoothing.
    model.rels.append(word([((a,F(32,100)),(b,F(421,100))) for a,b in
                       [(-2,-2),(2,-2),(2,6),(-2,6),(-2,-2)]]))
    # Take the graph longitude near the (20,60) by (20,60) rectangle.
    graph=Curve(s,coordinates(s,0,[(a,0) for a in [20,60,80,0]]))
    mu,_,lb=peripheral(model,graph,graph)
    model.rels.append(mu+lb)
    p,q=(59,19),(32,68)
    mt=word([((a,b),q) for a,b in [(59,19),(61,19),(61,21),(59,21),(59,19)]])
    lon_d=word([(p,q),(p,(32,168))])
    lon_b=word([(p,q),(p,(132,68))])
    model.rels.append(mt+lon_d+lon_b)
    left=((F(1016,100),F(1039,100)),(F(-27,100),F(19,100)))
    right=((F(21,100),F(31,100)),(F(-1017,100),F(1043,100)))
    bridge=path([cap_point(*left),cap_point(*right)])
    back=[(f,q,p) for f,p,q in bridge[::-1]]
    marks={}
    for h,names in enumerate(('uv','wz')):
        start=(left,right)[h]
        for name,delta in zip(names,((100,0),(0,100))):
            end=list(start)
            end[h]=shifted(end[h],delta)
            loop=path([cap_point(*start),cap_point(*end)])
            marks[name]=model.mark(model.word(bridge+loop+back if h else loop))
    wx,wy=left[1]
    points=[(wx,wy),(wx,-F(23,100)),(F(21,100),-F(23,100)),(F(21,100),wy),(wx,wy)]
    marks['m']=model.mark(word([cap_point(left[0],w) for w in points]))
    return model.ng,model.rels,marks


# Tietze reduction, integral homology and coset deductions.

def red(xs):
    out = []
    for x in xs:
        if not x:
            continue
        if out and out[-1] == -x:
            out.pop()
        else:
            out.append(x)
    return out


def inv(xs):
    return [-x for x in reversed(xs)]


def cyc(xs):
    w = red(xs)
    i = 0
    while 2 * i + 1 < len(w) and w[i] == -w[-i - 1]:
        i += 1
    return w[i:len(w) - i]


def simplify(ng, rels, names, verbose=False, passes=8):
    """Apply ordinary Tietze substitutions; protect every named peripheral generator."""
    R = {}
    occ = defaultdict(set)
    heap = []
    stamps = {}
    protected = set(names.values())

    def update(i, w):
        w = cyc(w)
        if w:
            R[i] = w
            stamps[i] = stamps.get(i, 0) + 1
            for a in set(map(abs, w)):
                occ[a].add(i)
            heappush(heap, (len(w), i, stamps[i]))

    def remove(i):
        w = R.pop(i)
        for a in set(map(abs, w)):
            occ[a].remove(i)
        return w

    def rotate_norm(w):
        m = min(map(abs, w))
        cands = []
        for word in (w, inv(w)):
            for j, x in enumerate(word):
                if x == m:
                    cands.append(tuple(word[j:] + word[:j]))
        return min(cands)
    for i, w in enumerate(rels):
        update(i, w)
    elim = 0
    log = []
    for passnum in range(passes):
        while heap:
            _, i, stamp = heappop(heap)
            if i not in R or stamps[i] != stamp:
                continue
            w = R[i]
            S = {}
            dup = set()
            for j, c in enumerate(w):
                g = abs(c)
                if g in S:
                    dup.add(g)
                else:
                    S[g] = j
            opts = S.keys() - dup - protected
            if not opts:
                continue
            a = min(opts, key=lambda t: (len(occ[t]), -t))
            j = S[a]
            v = w[j + 1:] + w[:j]
            rep = inv(v) if w[j] > 0 else v
            rrep = inv(rep)
            remove(i)
            for k in list(occ[a]):
                old = remove(k)
                new = []
                for c in old:
                    if c == a:
                        new.extend(rep)
                    elif c == -a:
                        new.extend(rrep)
                    else:
                        new.append(c)
                update(k, new)
            elim += 1
        distinct = set()
        for i in list(R):
            key = rotate_norm(R[i])
            if key in distinct:
                remove(i)
            distinct.add(key)
        if verbose:
            print('pass', passnum, 'generators', ng - elim, 'relations', len(R), 'letters', sum(map(len, R.values())), flush=True)
        log.append((ng - elim, len(R), sum(map(len, R.values()))))
        changed = 0
        ids = sorted(R, key=lambda i: len(R[i]))
        for i in ids:
            if i not in R:
                continue
            u = R[i]
            l = len(u)
            if l > 60:
                continue
            for orient in [u, inv(u)]:
                for p in range(l):
                    b = orient[p:] + orient[:p]
                    arclen = l // 2 + 1
                    for k in sorted(occ[abs(b[0])] - {i}):
                        if k not in R or len(R[k]) < l:
                            continue
                        old = R[k]
                        dbl = old + old
                        for j, v in enumerate(old):
                            if v == b[0] and dbl[j:j + arclen] == b[:arclen]:
                                end = arclen
                                while end < l and dbl[j + end] == b[end]:
                                    end += 1
                                new = inv(b[end:]) + dbl[j + end:j + len(old)]
                                remove(k)
                                update(k, new)
                                changed += 1
                                break
        if not changed:
            break
    used = sorted({abs(x) for w in R.values() for x in w} | protected)
    assert len(used) == ng - elim, ('unused free generators', ng - elim, len(used))
    sub = {g: i + 1 for i, g in enumerate(used)}

    def rename(w):
        return [(1 if x > 0 else -1) * sub[abs(x)] for x in w]
    return (len(used), [rename(w) for w in R.values()], {k: sub[v] for k, v in names.items()}, log)


def column(letter):
    """The two columns of a generator are consecutive, positive then negative."""
    return 2 * (abs(letter) - 1) + (letter < 0)


class Cosets:
    def __init__(self, generators, relators, limit=1000000):
        self.limit = limit
        self.width = 2 * generators
        self.parent = [0]
        self.rows = [{}]
        self.changed = deque()
        rotations = [set() for _ in range(self.width)]
        for relator in relators:
            word = tuple(map(column, relator))
            for i, first in enumerate(word):
                rotations[first].add(word[i:] + word[:i])
        self.starts = [sorted(ws, key=lambda w: (len(w), w)) for ws in rotations]
        self.relator_order = [tuple(map(column, r)) for r in sorted(relators, key=len)]

    def root(self, i):
        parent = self.parent
        while parent[i] != i:
            parent[i] = parent[parent[i]]
            i = parent[i]
        return i

    def edge(self, row, g):
        endpoint = self.rows[self.root(row)].get(g)
        return None if endpoint is None else self.root(endpoint)

    def identify(self, a, b):
        pairs = [(a, b)]
        while pairs:
            i, j = pairs.pop()
            i, j = self.root(i), self.root(j)
            if i == j:
                continue
            if j < i:
                i, j = j, i
            self.parent[j] = i
            # Equally labelled edges out of equal cosets have equal ends.
            for g in sorted(self.rows[j]):
                v = self.rows[j][g]
                u = self.rows[i].get(g)
                if u is None:
                    self.rows[i][g] = v
                    self.changed.extend(((i, g), (v, g ^ 1)))
                elif self.root(u) != self.root(v):
                    pairs.append((u, v))
            self.rows[j].clear()

    def link(self, a, g, b):
        for start, direction, end in ((a, g, b), (b, g ^ 1, a)):
            start, end = self.root(start), self.root(end)
            previous = self.rows[start].get(direction)
            if previous is None:
                self.rows[start][direction] = end
                self.changed.append((start, direction))
            else:
                self.identify(previous, end)

    def scan(self, row, word, fill=False):
        # A relator must close at every coset. Trace the known part from
        # each end. With one edge missing its endpoint is determined.
        left, right = 0, len(word)
        a = b = self.root(row)
        while left < right:
            v = self.edge(a, word[left])
            if v is None:
                break
            a = v
            left += 1
        while left < right:
            v = self.edge(b, word[right - 1] ^ 1)
            if v is None:
                break
            b = v
            right -= 1
        while fill and right > left + 1:
            a = self.define(a, word[left])
            left += 1
        if left == right:
            if a != b:
                self.identify(a, b)
        elif right == left + 1:
            self.link(a, word[left], b)

    def define(self, row, direction):
        # The new name can later coincide with an earlier coset.
        new = len(self.rows)
        if new >= self.limit:
            raise RuntimeError("Coset definition limit reached.")
        self.parent.append(new)
        self.rows.append({})
        self.link(row, direction, new)
        return new

    def propagate(self):
        while self.changed:
            base, direction = self.changed.popleft()
            for word in self.starts[direction]:
                self.scan(base, word)

    def enumerate(self, relator_driven=False):
        row = 0
        while row < len(self.rows):
            self.propagate()
            if self.root(row) == row:
                if relator_driven:
                    for word in self.relator_order:
                        self.scan(row, word, fill=True)
                        self.propagate()
                        if self.root(row) != row:
                            break
                for direction in range(self.width):
                    if self.root(row) != row:
                        break
                    if direction not in self.rows[row]:
                        self.define(row, direction)
                        self.propagate()
            row += 1
        if any(self.edge(0, direction) != 0 for direction in range(self.width)):
            raise ValueError("The cap subgroup has not been shown to have index one.")
        return len(self.rows)


def exponents(n, word):
    row = [0] * n
    for letter in word:
        row[abs(letter) - 1] += 1 if letter > 0 else -1
    return row


def solve_unimodular(n, rows, values):
    """Check that rows span Z^n, solve simultaneously for their prescribed evaluations.

    Row swaps, negation and addition of integer multiples preserve the row lattice.
    A triangular n-by-n block with diagonal 1 proves that lattice is all of Z^n.
    """
    matrix = [row[:] + [value] for row, value in zip(rows, values)]
    for col in range(n):
        pivot = next((j for j in range(col, len(matrix)) if matrix[j][col]), None)
        if pivot is None:
            raise ValueError("The exponent-sum rows have deficient rank.")
        matrix[col], matrix[pivot] = matrix[pivot], matrix[col]
        for j in range(col + 1, len(matrix)):
            while matrix[j][col]:
                quotient = matrix[col][col] // matrix[j][col]
                remainder = [x - quotient*y for x, y in zip(matrix[col], matrix[j])]
                matrix[col], matrix[j] = matrix[j], remainder
        if matrix[col][col] == -1:
            matrix[col] = [-v for v in matrix[col]]
        if matrix[col][col] != 1:
            raise ValueError("Non-unit pivot in the integral row lattice.")
    if any(any(row) for row in matrix[n:]):
        raise ValueError("The prescribed character violates a relation.")
    char = [0] * n
    for i in reversed(range(n)):
        char[i] = matrix[i][-1] - sum(matrix[i][j]*char[j] for j in range(i + 1, n))
    if any(sum(x*y for x, y in zip(row, char)) != value for row, value in zip(rows, values)):
        raise ValueError("The character does not have the prescribed values.")
    return char


def cyclic_form(word):
    reduced = list(cyc(word))
    if not reduced:
        return ()
    return min(tuple(w[i:] + w[:i]) for w in (reduced, rev(reduced))
               for i in range(len(w)))


def glue(product, cap):
    n, product_relators, p = product
    k, cap_relators, c = cap
    def shift(word):
        return [x+n if x > 0 else x-n for x in word]
    identifications = [[p["t"], n+c["m"]]]
    identifications.extend([p[a], -(n+c[b])] for a, b in zip("UVWX", "uvwz"))
    relators = list(product_relators) + [shift(w) for w in cap_relators] + identifications
    return simplify(n+k, relators, p)[:3]


def homology(n, relators):
    rows = [exponents(n, r) for r in relators]
    solve_unimodular(n, rows, [0] * len(rows))


def display(n, relators, marks):
    alpha = iter("abcdefghi")
    names = {marks[c]:name for c, name in zip("UVWXt", "uvwzM")}
    for x in range(1, n+1):
        if x not in names:
            names[x] = next(alpha)
    for i, word in enumerate(relators, 1):
        s = "".join(names[x] if x > 0 else names[-x].swapcase() for x in word)
        print(f"{i:2d}  {s}")


# Optional compiled coset enumerator. Its input is the presentation just built.

CPP_SOURCE = r'''
#include <algorithm>
#include <array>
#include <deque>
#include <iostream>
#include <set>
#include <stdexcept>
#include <vector>

using Row = std::array<int, 14>;

class Cosets {
  int width;
  int limit;
  std::vector<int> parent{0};
  std::deque<Row> rows;
  std::deque<std::pair<int,int>> changed;
  std::vector<std::vector<std::vector<int>>> starts;

  int root(int i) {
    while (parent[i] != i) {
      parent[i] = parent[parent[i]];
      i = parent[i];
    }
    return i;
  }

  int edge(int row, int g) {
    int i = rows[root(row)][g];
    return i < 0 ? -1 : root(i);
  }

  void identify(int a, int b) {
    std::vector<std::pair<int,int>> pairs;
    pairs.emplace_back(a,b);
    while (!pairs.empty()) {
      auto [i,j] = pairs.back();
      pairs.pop_back();
      i = root(i); j = root(j);
      if (i == j) continue;
      if (i > j) std::swap(i,j);
      parent[j] = i;
      for (int g = 0; g < width; ++g) {
        int v = rows[j][g];
        if (v < 0) continue;
        int u = rows[i][g];
        if (u < 0) {
          rows[i][g] = v;
          changed.emplace_back(i,g);
          changed.emplace_back(v,g^1);
        } else if (root(u) != root(v)) {
          pairs.emplace_back(u,v);
        }
      }
    }
  }

  void set_edge(int a,int g,int b) {
    a=root(a); b=root(b);
    int previous = rows[a][g];
    if (previous < 0) {
      rows[a][g] = b;
      changed.emplace_back(a,g);
    } else {
      identify(previous,b);
    }
  }

  void scan(int row, const std::vector<int>& word, bool fill) {
    int a=root(row), b=a;
    std::size_t left=0, right=word.size();
    while (left < right) {
      int v = edge(a,word[left]);
      if (v < 0) break;
      a=v;
      ++left;
    }
    while (left < right) {
      int v = edge(b,word[right-1]^1);
      if (v < 0) break;
      b=v;
      --right;
    }
    while (fill && right > left + 1) {
      int target = add_row();
      link(a,word[left],target);
      a=target;
      ++left;
    }
    if (left == right) identify(a,b);
    if (right == left + 1) link(a,word[left],b);
  }

  int add_row() {
    int i = rows.size();
    if (i >= limit) throw std::runtime_error("limit");
    parent.push_back(i);
    Row blank;
    blank.fill(-1);
    rows.push_back(blank);
    return i;
  }

  void deductions() {
    while (!changed.empty()) {
      auto [base,g] = changed.front();
      changed.pop_front();
      for (const auto& word : starts[g]) scan(base,word,false);
    }
  }

public:
  Cosets(int n,const std::vector<std::vector<int>>& relators,int maximum,bool inverse)
    : width(2*n), limit(maximum), parent{}, starts(width) {
    add_row();
    std::vector<std::set<std::vector<int>>> rotations(width);
    for (auto w : relators) {
      for (int d=0;d<1+inverse;++d) {
        for (std::size_t i=0;i<w.size();++i) {
          rotations[w[0]].insert(w);
          std::rotate(w.begin(),w.begin()+1,w.end());
        }
        std::reverse(w.begin(),w.end());
        for (int& g : w) g^=1;
      }
    }
    for (int g=0;g<width;++g) {
      starts[g].assign(rotations[g].begin(),rotations[g].end());
      std::stable_sort(starts[g].begin(),starts[g].end(),
                       [](const auto& a,const auto& b){ return a.size()<b.size(); });
    }
  }
  void link(int a,int g,int b) {
    set_edge(a,g,b);
    set_edge(b,g^1,a);
  }
  int enumerate(const std::vector<std::vector<int>>& hlt) {
    for (std::size_t row=0; row<rows.size();++row) {
      deductions();
      if (root(row)!=static_cast<int>(row)) continue;
      for (const auto& word : hlt) {
        scan(row,word,true);
        deductions();
        if (root(row)!=static_cast<int>(row)) break;
      }
      for (int g=0;g<width && root(row)==static_cast<int>(row);++g) {
        if (rows[row][g] < 0) {
          link(row,g,add_row());
          deductions();
        }
      }
    }
    for (int g=0;g<width;++g)
      if (edge(0,g)!=0) throw std::runtime_error("index exceeds one");
    return rows.size();
  }
};

int main(int argc, char** argv) {
  int limit=2000000, mode=0, inverse=0;
  if (argc>1) limit=std::stoi(argv[1]);
  if (argc>2) mode=std::stoi(argv[2]);
  if (argc>3) inverse=std::stoi(argv[3]);
  int n,nrels,nsub;
  std::cin>>n>>nrels>>nsub;
  if (!std::cin || n<=0 || n>7) return 2;
  std::vector<std::vector<int>> relators(nrels);
  auto column = [](int x){return 2*(std::abs(x)-1)+(x<0);};
  for (auto& word : relators) {
    int length;
    std::cin>>length;
    word.resize(length);
    for (int& x : word) {
      std::cin>>x;
      x=column(x);
    }
  }
  Cosets table(n,relators,limit,inverse);
  while (nsub-- > 0) {
    int x;
    std::cin>>x;
    table.link(0,column(x),0);
  }
  std::vector<std::vector<int>> hlt;
  if (mode>=1) {
    hlt=relators;
    std::stable_sort(hlt.begin(),hlt.end(),
                     [](const auto& a,const auto& b){ return a.size()<b.size(); });
    if (mode>=2) hlt.resize(std::min<std::size_t>(hlt.size(),mode));
  }
  try {
    int length=table.enumerate(hlt);
    std::cout<<"Index one after "<<length<<" definitions\n";
  } catch (const std::exception& e) {
    std::cerr<<e.what()<<"\n";
    return 1;
  }
}
'''


def check_metabelian_cap(cap):
    generators, relations, marks = cap
    if generators != len(marks) or set(marks) != set("uvwzm"):
        raise ValueError("The cap generators have changed.")
    actual = {cyclic_form(word) for word in relations}
    # A=<v,z,m> is abelian, and both horizontal periods preserve A.
    # In the (v,z) basis their conjugation matrices have determinant 1,
    # and both fix m. Thus they also preserve A in the inverse direction.
    # The last relation and wzw^-1=v give [u,w]=v, so H/A is abelian.
    required = ("muMU", "VMvm", "WMwm", "mZMz", "ZvzV",
                "vwZW", "zuVmU", "UzzVuZ", "WvZMvwV", "UZWuw")
    for word in required:
        letters = [marks[c.lower()] * (1 if c.islower() else -1) for c in word]
        if cyclic_form(letters) not in actual:
            raise ValueError(f"Missing cap relation: {word}")


def verify_index(generators, relations, subgroup, use_python):
    limit = 7000000
    compiler = None if use_python else shutil.which("c++") or shutil.which("g++")
    if compiler is None:
        table = Cosets(generators, relations, limit=limit)
        for generator in subgroup:
            table.link(0, column(generator), 0)
        count = table.enumerate(relator_driven=True)
        print(f"Cap index one after {count:,} coset names.", flush=True)
        return

    rows = [[generators, len(relations), len(subgroup)]]
    rows.extend([len(word), *word] for word in relations)
    rows.append(subgroup)
    table_input = "\n".join(" ".join(map(str, row)) for row in rows) + "\n"
    with tempfile.TemporaryDirectory() as folder:
        source = Path(folder) / "cosets.cpp"
        program = Path(folder) / "cosets"
        source.write_text(CPP_SOURCE)
        subprocess.run([compiler, "-std=c++17", "-O2", str(source), "-o", str(program)],
                       check=True)
        subprocess.run([str(program), str(limit), "1", "0"], input=table_input,
                       text=True, check=True)


def main():
    parser = argparse.ArgumentParser(description="Verify the common exterior before filling S.")
    parser.add_argument("--words", action="store_true", help="print the marked exterior relators")
    parser.add_argument("--python", action="store_true", help="use the pure Python coset table")
    arguments = parser.parse_args()
    if not __debug__:
        parser.error("Run Python without -O to enable the polygon checks.")
    cap = simplify(*build_cap())[:3]
    check_metabelian_cap(cap)
    product = simplify(*build_product())[:3]
    generators, relations, marks = glue(product, cap)
    homology(generators, relations)
    keep = {k: marks[k] for k in "UVWXt"}
    count, relators, cap_marks, _ = simplify(generators, relations, keep, passes=16)
    print(f"Common exterior: {count} generators, {len(relators)} relators, integral H1 = 0.",
          flush=True)
    if arguments.words:
        display(count, relators, cap_marks)
    verify_index(count, relators, list(cap_marks.values()), arguments.python)
    print("The cap is metabelian and generates the perfect exterior group. Thus pi1(E) = 1.")


if __name__ == "__main__":
    main()


==> anc/triangulation_checks.py <==
#!/usr/bin/env python3
"""Calculate the four fundamental groups in Proposition 3.3 and Lemma 4.1."""

import argparse
import json
import sys
from collections import defaultdict, deque
from fractions import Fraction
from heapq import heappop, heappush
from pathlib import Path

sys.dont_write_bytecode = True

from triangulation_model import (
    Model,
    Surface,
    both,
    coordinate_marks,
    cyc,
    inv,
    marked,
    on_charts,
    rectangle_marks,
    red,
    torus_marks,
    variable_periphery,
    vpt,
)


# Word reductions

def simplify(ng, rels, names, verbose=False, passes=8):
    """Apply ordinary Tietze substitutions; protect every named peripheral generator."""
    R = {}
    occ = defaultdict(set)
    heap = []
    stamps = {}
    protected = set(names.values())

    def update(i, w):
        w = cyc(w)
        if w:
            R[i] = w
            stamps[i] = stamps.get(i, 0) + 1
            for a in set(map(abs, w)):
                occ[a].add(i)
            heappush(heap, (len(w), i, stamps[i]))

    def remove(i):
        w = R.pop(i)
        for a in set(map(abs, w)):
            occ[a].remove(i)
        return w

    def rotate_norm(w):
        m = min(map(abs, w))
        cands = []
        for word in (w, inv(w)):
            for j, x in enumerate(word):
                if x == m:
                    cands.append(tuple(word[j:] + word[:j]))
        return min(cands)
    for i, w in enumerate(rels):
        update(i, w)
    elim = 0
    log = []
    for passnum in range(passes):
        while heap:
            _, i, stamp = heappop(heap)
            if i not in R or stamps[i] != stamp:
                continue
            w = R[i]
            S = {}
            dup = set()
            for j, c in enumerate(w):
                g = abs(c)
                if g in S:
                    dup.add(g)
                else:
                    S[g] = j
            opts = S.keys() - dup - protected
            if not opts:
                continue
            a = min(opts, key=lambda t: (len(occ[t]), -t))
            j = S[a]
            v = w[j + 1:] + w[:j]
            rep = inv(v) if w[j] > 0 else v
            rrep = inv(rep)
            remove(i)
            for k in list(occ[a]):
                old = remove(k)
                new = []
                for c in old:
                    if c == a:
                        new.extend(rep)
                    elif c == -a:
                        new.extend(rrep)
                    else:
                        new.append(c)
                update(k, new)
            elim += 1
        distinct = set()
        for i in list(R):
            key = rotate_norm(R[i])
            if key in distinct:
                remove(i)
            distinct.add(key)
        if verbose:
            print('pass', passnum, 'generators', ng - elim, 'relations', len(R), 'letters', sum(map(len, R.values())), flush=True)
        log.append((ng - elim, len(R), sum(map(len, R.values()))))
        changed = 0
        ids = sorted(R, key=lambda i: len(R[i]))
        for i in ids:
            if i not in R:
                continue
            u = R[i]
            l = len(u)
            if l > 60:
                continue
            for orient in [u, inv(u)]:
                for p in range(l):
                    b = orient[p:] + orient[:p]
                    arclen = l // 2 + 1
                    for k in sorted(occ[abs(b[0])] - {i}):
                        if k not in R or len(R[k]) < l:
                            continue
                        old = R[k]
                        dbl = old + old
                        for j, v in enumerate(old):
                            if v == b[0] and dbl[j:j + arclen] == b[:arclen]:
                                end = arclen
                                while end < l and dbl[j + end] == b[end]:
                                    end += 1
                                new = inv(b[end:]) + dbl[j + end:j + len(old)]
                                remove(k)
                                update(k, new)
                                changed += 1
                                break
        if not changed:
            break
    used = sorted({abs(x) for w in R.values() for x in w} | protected)
    assert len(used) == ng - elim, ('unused free generators', ng - elim, len(used))
    sub = {g: i + 1 for i, g in enumerate(used)}

    def rename(w):
        return [(1 if x > 0 else -1) * sub[abs(x)] for x in w]
    return (len(used), [rename(w) for w in R.values()], {k: sub[v] for k, v in names.items()}, log)


def comm(a, b):
    return red(a + b + inv(a) + inv(b))


def conjugate(a, b):
    return red(inv(b) + a + b)


def normal(word):
    """Cyclic conjugation and inversion preserve triviality of the word under test."""
    w = cyc(word)
    if not w:
        return ()
    return min(tuple(v[i:] + v[:i]) for v in (w, inv(w)) for i in range(len(v)))


def substitution_rules(relators):
    rules = {}
    for relator in relators:
        for oriented in (relator, inv(relator)):
            for i in range(len(oriented)):
                w = oriented[i:] + oriented[:i]
                for k in range(max(1, (len(w) - 3) // 2), len(w) + 1):
                    # If a relator is U V, then U can be replaced by the inverse of V.
                    rules.setdefault(tuple(w[:k]), set()).add(tuple(inv(w[k:])))
    return rules


def reduce_to_identity(word, rules, budget=1500):
    start = normal(word)
    bound = min(15, len(start) + 3)
    seen = {start}
    frontier = [(len(start), start)]
    for _ in range(budget):
        if not frontier:
            break
        _, w = heappop(frontier)
        if not w:
            return
        for i in range(len(w)):
            rotated = w[i:] + w[:i]
            for k in range(1, len(w) + 1):
                for rhs in rules.get(rotated[:k], ()):
                    if len(rhs) + len(w) - k > bound:
                        continue
                    shorter = normal(list(rhs + rotated[k:]))
                    if shorter not in seen:
                        seen.add(shorter)
                        heappush(frontier, (len(shorter), shorter))
    raise ValueError(f'No reduction to the identity was found for {word}')


# The cap presentation

class FlatTorus(Surface):
    levels = [0, 20, 40, 60, 80]

    def __init__(self):
        self.pos = {}
        self.vertexmap = {}
        self.faces = []
        self.edges = defaultdict(list)
        for x in self.levels:
            for y in self.levels:
                i = len(self.pos)
                self.pos[i] = (x, y)
                self.vertexmap[x, y] = i
        for x in self.levels:
            for y in self.levels:
                xx, yy = (x + 20) % 100, (y + 20) % 100
                ll, lr, ul, ur = (self.vertexmap[p] for p in [(x, y), (xx, y), (x, yy), (xx, yy)])
                for face in [(ll, lr, ur), (ll, ur, ul)]:
                    self.faces.append(face)
                    for a, b in zip(face, face[1:] + face[:1]):
                        self.edges[tuple(sorted((a, b)))].append(face)

    def horizontal(self, y):
        return [self.vertexmap[x, y] for x in self.levels]

    def vertical(self, x):
        return [self.vertexmap[x, y] for y in self.levels]


class Cap(Model):
    def deleted(self, vertices):
        # Delete the two intersecting branches before smoothing, plus the two surgery tori.
        xi = self.s.vertexmap[20, 20]
        if all(w % self.n == xi for w in vertices):
            return 0
        if all(w // self.n == xi for w in vertices):
            return 1
        a = tuple(sorted({w // self.n for w in vertices}))
        b = tuple(sorted({w % self.n for w in vertices}))
        for j, (first, second) in enumerate(self.curves[1:], 2):
            if a in first and b in second:
                return j
        return None


def build():
    s = FlatTorus()
    xi = s.vertexmap[20, 20]
    # The sentinel allocates the additional branch in the dual model's list of deleted faces.
    curves = [([xi], [xi], 0, 0), (s.vertical(40), s.horizontal(40), 0, -1),
              (s.vertical(60), s.vertical(40), 1, 1)]
    model = Cap(s, curves)
    assert len(model.simp) == 15000 and model.removed_n == [50, 50, 50, 50]
    origin = vpt(s.vertexmap[0, 0])
    loops = []
    for k in [0, 1]:
        for curve in (s.horizontal(0), s.vertical(0)):
            path = [(vpt(p), origin) if k == 0 else (origin, vpt(p)) for p in curve + [curve[0]]]
            loops.append(model.path(path))
    u, v, w, z = loops
    # The local Hopf-band exterior identifies the two positive meridians inside the same bidisk.
    # With the other coordinate fixed at the origin, each fundamental rectangle encloses just xi.
    model.rels.append(red(comm(u, v) + inv(comm(w, z))))
    for a, b, k, n in curves[1:]:
        meridian, first, second = torus_marks(model, a, b)
        longitude = [first, second][k]
        model.rels.append(red(meridian + (longitude if n == 1 else inv(longitude))))
    marks = {}
    for name, word in zip('uvwz', loops):
        model.ng += 1
        model.rels.append(word + [-model.ng])
        marks[name] = model.ng
    return simplify(model.ng, model.rels, marks)[:3]


def verify_cap():
    """Compare the cap presentation from the triangulated T^4 with (3) in both directions."""
    n, calculated, names = build()
    assert n == 4
    u, v, w, z = ([names[x]] for x in "uvwz")
    m = comm(u, v)
    printed = [red(m + inv(comm(w, z))), comm(v, w), comm(v, z),
               red(w + u + inv(u + w + z)), red(z + u + inv(u + z + v))]
    printed.extend(comm(m, g) for g in (u, v, w, z))
    for given, tests in ((printed, calculated), (calculated, printed)):
        rules = substitution_rules(given)
        for relator in tests:
            reduce_to_identity(relator, rules, budget=10000)
    print("Cap: 15,000 simplices of T^4; both marked presentations imply each other.")


# The marked product and the four attached presentations

PERIODS = "t A B C D a b c d p q r s".split()
# Whether to perform the T1 surgery and which relation to impose at T9.
CASES = {
    "X": (True, "meridian"),
    "Xprime": (True, "Luttinger"),
    "E1": (False, "meridian"),
    "E1prime": (False, "Luttinger"),
}


def vertical_paths(model):
    """Carry the b and d loops through each possible second handle."""
    surface = model.s
    first, corner = (-2, -2), (2, 2)
    old = ((0, -2), (Fraction(1, 1000), -2))
    elbow = (first, (2, -2))
    # The east point of the round seam corresponds to this midpoint.
    base = (first, (2, 0))
    approach = both(surface, 0, old, elbow) + both(surface, 0, elbow, base)
    to_beta = both(surface, 0, base, (first, corner))
    result = {}
    for i, letter in enumerate(("b", "d")):
        def vertical(path, j, point):
            loop = on_charts(surface, (i, j), ((-6, -6), point), ((-6, 94), point))
            assert loop[0] == loop[-1]
            return model.path(path + loop + path[::-1])

        radial = on_charts(surface, (i, 0), base, ((-6, -6), base[1]))
        result[letter + "fix"] = vertical(approach + radial, 0, base[1])
        for j in (0, 1):
            radial = on_charts(surface, (i, j), (first, corner), ((-6, -6), (6, 6)))
            result[letter + str(j + 1)] = vertical(approach + to_beta + radial, j, (6, 6))
    return result


def rebuild_product():
    """Start from the grid, before reading any reference presentation."""
    surface = Surface()
    curves = surface.base_curves() + [(*surface.additional_curves(), 0, 1)]
    for i, (first, second, *_) in enumerate(curves):
        assert set(first).isdisjoint(second)  # misses the diagonal
        for f, g, *_ in curves[:i]:
            assert set(first).isdisjoint(f) or set(second).isdisjoint(g)
    product = Model(surface, curves)
    assert len(surface.faces) == 156 and len(product.simp) == 6 * 156**2 == 146016
    assert product.removed_n == [156, 50, 50, 80, 80, 50, 50, 256]
    t, periods = marked(product)
    marks = {"t": t, **dict(zip("ABCD", periods))}
    marks.update(coordinate_marks(product))
    marks.update(vertical_paths(product))
    marks.update(rectangle_marks(product))
    marks["N"], marks["J"] = variable_periphery(product)
    for number, (first, second, direction, sign) in enumerate(curves):
        if number == 6:  # T9 is still removed
            continue
        meridian, lon1, lon2 = torus_marks(product, first, second)
        longitude = (lon1, lon2)[direction]
        if number == 4:  # store the T1 slope without imposing it
            marks["T1slope"] = red(meridian + longitude)
        else:
            product.rels.append(red(meridian + (longitude if sign == 1 else inv(longitude))))
    names = {}
    for label, word in marks.items():
        product.ng += 1
        names[label] = product.ng
        product.rels.append(word + [-product.ng])
    n, relators, names, _ = simplify(product.ng, product.rels, names)
    return {"ng": n, "rels": relators, "names": names}


def attach_cap(n, relators, labels, ninth):
    """Impose (3), (4), and the indicated slope of T9 in this order."""
    relators = relators.copy()
    t = [labels["t"]]
    cap = []
    for period, twist in zip("ABCD", (1, -1, 0, -1)):
        n += 1
        cap.append([n])
        rotation = t if twist == 1 else inv(t) if twist == -1 else []
        relators.append(red(rotation + [labels[period]]) + [-n])
    u, v, w, z = cap
    relators.extend(comm(t, g) for g in cap)
    relators.extend([
        red(comm(u, v) + t), red(comm(w, z) + t), comm(v, w), comm(v, z),
        red(w + u + inv(red(u + w + z))), red(z + u + inv(red(u + z + v))),
    ])
    if ninth == "meridian":
        relators.append([labels["M"]])
    elif ninth == "Luttinger":
        relators.append(red([labels["M"], labels["L"]]))
    else:
        raise ValueError("unknown T9 surgery")
    return n, sorted(relators, key=len), cap


def case(product, label, periphery=False):
    first, ninth = CASES[label]
    names = product["names"]
    keep = {key: names[key] for key in PERIODS}
    keep.update(M=names["boxM"], L=names["boxL"])
    if periphery:
        keep.update(N=names["N"], J=names["J"])
    relators = product["rels"] + ([[names["T1slope"]]] if first else [])
    n, relators, marks, _ = simplify(product["ng"], relators, keep)
    return attach_cap(n, relators, marks, ninth), marks


def group_text(group):
    n, relators, cap = group
    lines = [f"{n} {len(relators)}"]
    lines.extend(" ".join(map(str, word + [0])) for word in relators + cap)
    return "\n".join(lines) + "\n"


# Based identities in the product

def batches(names):
    g = {key: [number] for key, number in names.items()}
    a, b, c, d, p, q, r, s, t = (g[key] for key in "abcdpqrst")
    A, B, W, D = (g[key] for key in "ABCD")
    mu, longitude, b2, dbar = (g[key] for key in ("boxM", "boxL", "b2", "dmix"))
    delta1, delta2 = comm(inv(p), inv(q)), comm(inv(r), inv(s))
    k = s + r
    mua = conjugate(mu, a)
    product = []
    for first, seconds in (("a", "prs"), ("c", "pqr")):
        for second in seconds:
            product.append((f"[{first},{second}]=1", comm(g[first], g[second]), []))
    product.extend([
        ("lambda = ac", longitude, a + c),
        ("A = (ap)^q", A, conjugate(a + p, q)),
        ("W = (cr)^(sr)", W, conjugate(c + r, k)),
        ("D = (ds)^r", D, conjugate(d + s, r)),
        ("a^q = t^-1 a", conjugate(a, q), inv(t) + a),
        ("c^(sr) = c t^-1", conjugate(c, k), c + inv(t)),
        ("t = delta2 delta1", t, delta2 + delta1),
        ("d^r = t mu d", conjugate(d, r), t + mu + d),
        ("p d = mu d q p", p + d, mu + d + q + p),
        ("s^d = sc", conjugate(s, d), s + c),
        ("dbar = mu d", dbar, mu + d),
        ("horizontal loop in the mixed rectangle", g["pmix"], p),
        ("positive diagonal meridian in the first rectangle", g["boxT"], t),
        ("negative T9 meridian in the second rectangle", g["Kbox"], inv(mu)),
        ("second puncture longitude V", g["Vbox"], conjugate(dbar + inv(q) + inv(dbar), p)),
        ("mixed rectangle boundary in (5)", comm(inv(p), dbar), g["Vbox"] + g["Kbox"]),
        ("same-handle rectangle boundary in (5)", comm(inv(r), d), t + mu),
        ("d through Q2", g["d2"], d),
        ("d with the second point fixed at the seam", g["dfix"], dbar),
        ("d through Q1", g["d1"], dbar),
        ("b through Q1", g["b1"], b),
        ("b with the second point fixed at the seam", g["bfix"], b),
        ("b through Q2", b2, inv(mua) + b),
        ("[s,b(Q2)] = r mu^a", comm(s, b2), r + mua),
        ("[q,dbar] = p mu^-1", comm(q, dbar), p + inv(mu)),
        ("[s,b] = s mu^a s^-1 r", comm(s, b), s + mua + inv(s) + r),
        ("B = (bq)^(p delta1)", B, conjugate(b + q, p + delta1)),
        ("[A,B][W,D] = t^-2", comm(A, B) + comm(W, D), inv(t + t)),
        ("T1 meridian = [b^-1,q^-1]", g["N"], comm(inv(b), inv(q))),
        ("T1 longitude = a", g["J"], a),
        ("[A,a] = 1", comm(A, a), []),
    ])
    product.extend((f"[t,{label}]=1", comm(t, period), [])
                   for label, period in zip(("A","B","W","D"), (A,B,W,D)))
    product.extend((key, g[key], []) for key in
                   ("seamDisk", "displacedSlide", "radialDisk0", "radialDisk1"))
    yield "Product before attaching the cap, with T1 and T9 removed", [], product
    yield "After killing the T9 meridian", [mu], [
        ("p^d = qp", conjugate(p, d), q + p),
        ("q^d = qpq", conjugate(q, d), q + p + q),
        ("r^b = sr", conjugate(r, b), s + r),
        ("s^b = srs", conjugate(s, b), s + r + s),
    ]
    yield "After killing t and mu", [t, mu], [("[p,b]=1", comm(p, b), [])]
    yield "In the indicated quotient of the product group", [t, mu, a, c, delta1, delta2], [
        ("B=bq", B, b + q), ("D=ds", D, d + s), ("W=r", W, r), ("A=p", A, p),
    ]


def prove(product, left, right, additional):
    # A shorter Tietze presentation often makes relator substitutions more direct.
    names = product["names"]
    target = red(left + inv(right))
    required = {abs(letter) for letter in left + right}
    periods = "t A B C D a b c d p q r s boxM boxL".split()
    for extra_names, budget in (([],350), (periods,2000), (list(names),2000),
                                (periods + ["N","J","T1slope"],2000),
                                ("a b c d p q r s t boxM".split(),2000)):
        keep = required | {names[k] for k in extra_names}
        marked = {k:v for k,v in names.items() if v in keep}
        _, relators, new, _ = simplify(product["ng"], product["rels"] + additional, marked)
        ids = {v:new[k] for k,v in marked.items()}
        word = [(ids[abs(x)] if x > 0 else -ids[abs(x)]) for x in target]
        try:
            reduce_to_identity(word, substitution_rules(relators), budget=budget)
            return
        except ValueError:
            continue
    raise ValueError("No derivation of this identity was found.")


def verify_identities(product):
    for title, additional, identities in batches(product["names"]):
        for label, left, right in identities:
            try:
                prove(product, left, right, additional)
            except ValueError as error:
                raise ValueError(f"{title}: {label}") from error
        print(f"{title}: {len(identities)} identities verified.", flush=True)


# Coset enumeration

def column(letter):
    """The two columns of a generator are consecutive, positive then negative."""
    return 2 * (abs(letter) - 1) + (letter < 0)


class Cosets:
    def __init__(self, generators, relators):
        self.width = 2 * generators
        self.parent = [0]
        self.rows = [{}]
        self.changed = deque()
        rotations = [set() for _ in range(self.width)]
        for relator in relators:
            word = tuple(map(column, relator))
            for i, first in enumerate(word):
                rotations[first].add(word[i:] + word[:i])
        self.starts = [sorted(ws, key=lambda w: (len(w), w)) for ws in rotations]

    def root(self, i):
        parent = self.parent
        while parent[i] != i:
            parent[i] = parent[parent[i]]
            i = parent[i]
        return i

    def edge(self, row, g):
        endpoint = self.rows[self.root(row)].get(g)
        return None if endpoint is None else self.root(endpoint)

    def identify(self, a, b):
        pairs = [(a, b)]
        while pairs:
            i, j = pairs.pop()
            i, j = self.root(i), self.root(j)
            if i == j:
                continue
            if j < i:
                i, j = j, i
            self.parent[j] = i
            # Equally labelled edges out of equal cosets have equal ends.
            for g in sorted(self.rows[j]):
                v = self.rows[j][g]
                u = self.rows[i].get(g)
                if u is None:
                    self.rows[i][g] = v
                    self.changed.extend(((i, g), (v, g ^ 1)))
                elif self.root(u) != self.root(v):
                    pairs.append((u, v))
            self.rows[j].clear()

    def link(self, a, g, b):
        for start, direction, end in ((a, g, b), (b, g ^ 1, a)):
            start, end = self.root(start), self.root(end)
            previous = self.rows[start].get(direction)
            if previous is None:
                self.rows[start][direction] = end
                self.changed.append((start, direction))
            else:
                self.identify(previous, end)

    def scan(self, row, word):
        # A relator must close at every coset. Trace the known part from
        # each end. With one edge missing its endpoint is determined.
        left, right = 0, len(word)
        a = b = self.root(row)
        while left < right:
            v = self.edge(a, word[left])
            if v is None:
                break
            a = v
            left += 1
        while left < right:
            v = self.edge(b, word[right - 1] ^ 1)
            if v is None:
                break
            b = v
            right -= 1
        if left == right:
            if a != b:
                self.identify(a, b)
        elif right == left + 1:
            self.link(a, word[left], b)

    def enumerate(self):
        row = direction = 0
        while True:
            while self.changed:
                base, g = self.changed.popleft()
                for word in self.starts[g]:
                    self.scan(base, word)
            while row < len(self.rows):
                if self.root(row) == row:
                    while direction < self.width and direction in self.rows[row]:
                        direction += 1
                    if direction < self.width:
                        break
                row += 1
                direction = 0
            if row == len(self.rows):
                break
            # Give the unknown endpoint a name, without assuming it differs
            # from any earlier coset.
            new = len(self.rows)
            self.parent.append(new)
            self.rows.append({})
            self.link(row, direction, new)
        if any(self.edge(0, g) != 0 for g in range(self.width)):
            raise ValueError("The cap subgroup has not been shown to have index one.")
        return len(self.rows)


def cap_generates(group):
    n, relators, cap = group
    table = Cosets(n, relators)
    for word in cap:
        (generator,) = word
        table.link(0, column(generator), 0)
    return table.enumerate()


# Integral abelianization

def exponents(n, word):
    row = [0] * n
    for letter in word:
        row[abs(letter) - 1] += 1 if letter > 0 else -1
    return row


def solve_unimodular(n, rows, values):
    """Check that rows span Z^n, solve simultaneously for their prescribed evaluations.

    Row swaps, negation and addition of integer multiples preserve the row lattice.
    A triangular n-by-n block with diagonal 1 proves that lattice is all of Z^n.
    """
    matrix = [row[:] + [value] for row, value in zip(rows, values)]
    for col in range(n):
        pivot = next((j for j in range(col, len(matrix)) if matrix[j][col]), None)
        if pivot is None:
            raise ValueError("The exponent-sum rows have deficient rank.")
        matrix[col], matrix[pivot] = matrix[pivot], matrix[col]
        for j in range(col + 1, len(matrix)):
            while matrix[j][col]:
                quotient = matrix[col][col] // matrix[j][col]
                remainder = [x - quotient*y for x, y in zip(matrix[col], matrix[j])]
                matrix[col], matrix[j] = matrix[j], remainder
        if matrix[col][col] == -1:
            matrix[col] = [-v for v in matrix[col]]
        if matrix[col][col] != 1:
            raise ValueError("Non-unit pivot in the integral row lattice.")
    if any(any(row) for row in matrix[n:]):
        raise ValueError("The prescribed character violates a relation.")
    char = [0] * n
    for i in reversed(range(n)):
        char[i] = matrix[i][-1] - sum(matrix[i][j]*char[j] for j in range(i + 1, n))
    if any(sum(x*y for x, y in zip(row, char)) != value for row, value in zip(rows, values)):
        raise ValueError("The character does not have the prescribed values.")
    return char


def verify_homology(group, marks, cyclic=False):
    n, relators, _ = group
    rows = [exponents(n, word) for word in relators]
    values = [0] * len(rows)
    if cyclic:
        # Killing a makes the abelianization zero; the character onto Z sends a to +1.
        rows.append(exponents(n, [marks["a"]]))
        values.append(1)
    return solve_unimodular(n, rows, values)


# Verification

HERE = Path(__file__).resolve().parent
DATA = HERE / "triangulation_data.json"


def groups(product, presentations):
    for name in ("X", "Xprime", "E1", "E1prime"):
        group, marks = case(product, name)
        assert group_text(group) == "\n".join(presentations[name]) + "\n"
        verify_homology(group, marks, cyclic=(name == "E1"))
        names_used = cap_generates(group)
        result = "Z, generated by a" if name == "E1" else "1"
        print(f"{name}: cap index 1 ({names_used:,} coset names), pi1 = {result}.",
              flush=True)

    # Retain the T1 meridian and surgery longitude in the same presentation.
    group, marks = case(product, "E1", periphery=True)
    character = verify_homology(group, marks, cyclic=True)
    assert [character[marks[k] - 1] for k in ("a", "N", "J")] == [1, 0, 1]
    print("In pi1(E1) the T1 meridian is trivial and its surgery longitude is a.")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--quick", action="store_true",
                        help="start from the saved marked product presentation")
    args = parser.parse_args()
    data = json.loads(DATA.read_text(encoding="utf-8"))
    saved = data["marked_product"]
    if args.quick:
        product = saved
    else:
        product = rebuild_product()
        assert product == saved
        print(f"Product: 146,016 four-simplices; {product['ng']} marked generators "
              f"and {len(product['rels'])} relators.", flush=True)
        verify_identities(product)
    verify_cap()
    groups(product, data["presentations"])

if __name__ == "__main__":
    if not __debug__:
        raise SystemExit("Run without -O to enable the mathematical checks.")
    main()


==> anc/triangulation_data.json <==
{
  "marked_product": {
    "ng": 33,
    "rels": [
      [
        -21
      ],
      [
        -20
      ],
      [
        -22
      ],
      [
        -24,
        -27
      ],
      [
        -23
      ],
      [
        6,
        -32
      ],
      [
        7,
        -14
      ],
      [
        -6,
        -24,
        6,
        7,
        -16
      ],
      [
        7,
        -15
      ],
      [
        17,
        -18
      ],
      [
        17,
        -30
      ],
      [
        11,
        -19
      ],
      [
        -16,
        -6,
        -8,
        -1,
        6,
        7,
        8
      ],
      [
        6,
        9,
        -6,
        1,
        -9
      ],
      [
        2,
        -1,
        -2,
        1
      ],
      [
        9,
        -6,
        -9,
        6,
        -7,
        -6,
        1,
        6,
        7
      ],
      [
        10,
        -17,
        -10,
        -12,
        16,
        6,
        -7,
        -6,
        17,
        12
      ],
      [
        17,
        10,
        -17,
        -10,
        9,
        7,
        6,
        -7,
        -9,
        -6
      ],
      [
        8,
        6,
        9,
        -2,
        -9
      ],
      [
        2,
        -6,
        -2,
        6
      ],
      [
        -8,
        7,
        8,
        9,
        -1,
        -9,
        -16
      ],
      [
        8,
        -29
      ],
      [
        13,
        16,
        6,
        -16,
        -13,
        16,
        -6,
        -16
      ],
      [
        6,
        -9,
        8,
        9,
        -1,
        -2
      ],
      [
        6,
        -7,
        -9,
        8,
        16,
        9,
        -31,
        -2
      ],
      [
        12,
        13,
        -8,
        2,
        -12,
        -13,
        -6
      ],
      [
        -13,
        12,
        13,
        16,
        9,
        -3,
        -12
      ],
      [
        16,
        -7,
        10,
        24,
        -10
      ],
      [
        17,
        10,
        -17,
        -10,
        7,
        6,
        -7,
        -6,
        1
      ],
      [
        10,
        13,
        -10,
        -17,
        6,
        7,
        -13,
        -12,
        -7,
        -6,
        17,
        -13,
        12
      ],
      [
        -10,
        -17,
        -1,
        17,
        13,
        10,
        -13
      ],
      [
        11,
        -10,
        -17,
        6,
        7,
        -6,
        -16,
        -13,
        10,
        13
      ],
      [
        11,
        13,
        12,
        -5,
        -12
      ],
      [
        -2,
        -7,
        -9,
        7,
        8,
        6,
        -7,
        9,
        7
      ],
      [
        9,
        17,
        -10,
        -17,
        -9,
        17,
        10,
        -17
      ],
      [
        6,
        16,
        -6,
        -16,
        10,
        13,
        11,
        -10,
        -11,
        -13
      ],
      [
        3,
        -9,
        -8,
        -7,
        -9,
        8,
        9
      ],
      [
        -6,
        -8,
        6,
        8
      ],
      [
        -1,
        -9,
        -16,
        -13,
        -10,
        -12,
        13,
        10,
        12,
        3
      ],
      [
        8,
        -13,
        -12,
        -16,
        12,
        -9,
        10,
        17,
        9,
        -17,
        -10,
        7
      ],
      [
        6,
        -13,
        -6,
        13
      ],
      [
        1,
        17,
        13,
        -8,
        -6,
        2,
        -5
      ],
      [
        9,
        -3,
        -9,
        16,
        -7,
        9,
        -12,
        16,
        12,
        13
      ],
      [
        11,
        12,
        10,
        -17,
        -12,
        -10,
        16,
        6,
        -16,
        -6
      ],
      [
        -17,
        -1,
        -12,
        11,
        12
      ],
      [
        13,
        12,
        -7,
        -12,
        16
      ],
      [
        -8,
        -10,
        8,
        10
      ],
      [
        -1,
        -12,
        -13,
        -10,
        13,
        12,
        10
      ],
      [
        -9,
        7,
        9,
        6,
        -9,
        -7,
        9,
        7,
        -6,
        -7
      ],
      [
        -12,
        -11,
        6,
        16,
        12,
        13,
        -7,
        -6,
        17,
        16,
        9,
        1,
        -3
      ],
      [
        -11,
        -8,
        17,
        9,
        8
      ],
      [
        8,
        11,
        9,
        -17,
        -9
      ],
      [
        8,
        -11,
        -28,
        -8,
        17
      ],
      [
        10,
        -17,
        -10,
        7,
        2,
        -12,
        -13,
        -7,
        -6,
        17,
        12,
        -9,
        -8
      ],
      [
        5,
        -12,
        10,
        -17,
        6,
        7,
        -13,
        -7,
        -6
      ],
      [
        12,
        -5,
        17,
        -12,
        -10,
        13,
        10
      ],
      [
        17,
        -9,
        -10,
        -17,
        6,
        7,
        9,
        -31,
        -2,
        -7,
        10
      ],
      [
        -11,
        -28,
        6,
        16,
        -13,
        -12,
        -7,
        -6,
        17,
        12,
        -9
      ],
      [
        -9,
        10,
        9,
        -10
      ],
      [
        -16,
        -13,
        12,
        7,
        13
      ],
      [
        16,
        9,
        -3,
        -10,
        4,
        10,
        1,
        -10,
        -12
      ],
      [
        -12,
        6,
        13,
        16,
        12,
        13,
        -16,
        -6,
        -13,
        -24
      ],
      [
        1,
        -26
      ],
      [
        -13,
        -10,
        13,
        16,
        -8,
        -7,
        10,
        8
      ],
      [
        -13,
        -12,
        -6,
        -13,
        -16,
        13,
        16,
        6
      ],
      [
        -24,
        17,
        -11
      ],
      [
        -9,
        8,
        9,
        -10,
        4,
        -12,
        -8
      ],
      [
        -17,
        -1,
        24,
        13,
        11,
        10,
        -11,
        -13,
        11,
        -10
      ],
      [
        -13,
        10,
        12,
        7,
        -6,
        -7,
        -12,
        10,
        11,
        -10,
        -17,
        -1,
        24,
        6,
        6,
        12,
        13,
        -6,
        -8,
        -10,
        -9,
        8,
        9,
        -12
      ],
      [
        4,
        -12,
        -10,
        -13,
        -17,
        5
      ],
      [
        -11,
        6,
        -13,
        16,
        -6,
        -7,
        -12,
        10,
        13,
        11,
        -10,
        12,
        -5,
        17,
        13
      ],
      [
        12,
        1,
        -5,
        17,
        -12,
        13
      ],
      [
        12,
        10,
        -12,
        -10
      ],
      [
        -13,
        -16,
        -17,
        -26,
        5,
        10,
        -9,
        -24,
        9,
        -12,
        -10,
        16
      ],
      [
        -8,
        -7,
        8,
        10,
        11,
        -10,
        -11,
        12,
        6,
        7,
        -6,
        -12,
        -13
      ],
      [
        5,
        -1,
        -10,
        -5,
        1,
        17,
        10,
        -17,
        1
      ],
      [
        25,
        12,
        -1,
        -4,
        -2,
        8
      ],
      [
        -10,
        -6,
        25
      ],
      [
        25,
        24,
        -25,
        -24
      ],
      [
        10,
        8,
        28,
        -8,
        9,
        -10,
        7,
        -2,
        6,
        -7
      ],
      [
        3,
        -9,
        -16,
        -8,
        -6,
        2
      ],
      [
        -6,
        -12,
        6,
        12
      ],
      [
        -25,
        -33,
        2,
        3,
        -12,
        -13,
        6,
        12,
        13,
        -16,
        -6,
        -8,
        -9,
        8,
        25,
        -8
      ]
    ],
    "names": {
      "t": 1,
      "A": 2,
      "B": 3,
      "C": 4,
      "D": 5,
      "a": 6,
      "b": 7,
      "p": 8,
      "q": 9,
      "c": 10,
      "d": 11,
      "r": 12,
      "s": 13,
      "bfix": 14,
      "b1": 15,
      "b2": 16,
      "dfix": 17,
      "d1": 18,
      "d2": 19,
      "seamDisk": 20,
      "displacedSlide": 21,
      "radialDisk0": 22,
      "radialDisk1": 23,
      "boxM": 24,
      "boxL": 25,
      "boxT": 26,
      "Kbox": 27,
      "Vbox": 28,
      "pmix": 29,
      "dmix": 30,
      "N": 31,
      "J": 32,
      "T1slope": 33
    }
  },
  "presentations": {
    "X": [
      "19 73",
      "14 0",
      "4 -18 0",
      "-10 -6 15 0",
      "1 2 -16 0",
      "-1 3 -17 0",
      "-1 5 -19 0",
      "2 -1 -2 1 0",
      "2 -6 -2 6 0",
      "6 -13 -6 13 0",
      "-8 -10 8 10 0",
      "-9 10 9 -10 0",
      "12 10 -12 -10 0",
      "15 14 -15 -14 0",
      "-6 -12 6 12 0",
      "-6 -8 6 8 0",
      "1 16 -1 -16 0",
      "1 17 -1 -17 0",
      "1 18 -1 -18 0",
      "1 19 -1 -19 0",
      "17 18 -17 -18 0",
      "17 19 -17 -19 0",
      "6 9 -6 1 -9 0",
      "8 6 9 -2 -9 0",
      "11 13 12 -5 -12 0",
      "16 17 -16 -17 1 0",
      "18 19 -18 -19 1 0",
      "18 16 -19 -18 -16 0",
      "19 16 -17 -19 -16 0",
      "15 12 -1 -4 -2 8 0",
      "-11 -14 -1 -12 11 12 0",
      "-11 -8 14 11 9 8 0",
      "8 11 9 -11 -14 -9 0",
      "12 13 -8 2 -12 -13 -6 0",
      "3 -9 -8 -7 -9 8 9 0",
      "-9 8 9 -10 4 -12 -8 0",
      "4 -12 -10 -13 -11 -14 5 0",
      "12 1 -5 14 11 -12 13 0",
      "-8 2 3 -9 -7 -6 14 0",
      "-1 -12 -13 -10 13 10 12 0",
      "6 7 8 9 -1 -3 -2 0",
      "1 14 11 13 -8 -6 2 -5 0",
      "13 12 -7 -12 -6 -14 6 7 0",
      "-7 -6 14 6 -13 12 7 13 0",
      "5 4 -12 -13 -10 -11 -14 -1 0",
      "12 7 13 9 -3 -12 -13 12 0",
      "6 -13 12 -6 5 -12 10 -11 0",
      "15 8 -13 -10 13 -6 -8 -1 0",
      "-5 -12 -14 1 5 -1 -10 4 0",
      "9 -6 -9 6 -7 -6 1 6 7 0",
      "-2 -7 -9 7 8 6 -7 9 7 0",
      "12 -4 10 -12 -13 12 10 13 -10 0",
      "-9 7 9 6 -9 -7 9 7 -6 -7 0",
      "7 -12 -13 9 -3 -10 4 10 1 -10 0",
      "12 -10 4 -12 -11 -13 -14 -12 13 11 0",
      "14 11 10 -11 -14 -10 7 6 -7 -6 1 0",
      "-11 -14 -1 14 13 11 10 -11 -13 11 -10 0",
      "-13 -7 -12 -10 -12 13 10 12 3 -1 -9 0",
      "13 11 -10 -11 -13 11 12 10 -11 -14 -12 0",
      "9 14 11 -10 -11 -14 -9 14 11 10 -11 -14 0",
      "10 14 11 8 -11 -8 9 -10 7 -2 6 -7 0",
      "13 -14 6 7 12 13 -7 -6 14 -13 -14 -12 0",
      "13 -14 6 7 6 -13 -12 -6 -13 -7 -6 14 0",
      "7 -12 -13 12 13 9 -3 -9 -6 -14 6 9 0",
      "-13 -7 -12 10 13 11 -10 -11 -14 6 7 -6 0",
      "6 12 13 -6 -8 -10 -9 8 9 -12 -13 10 0",
      "-8 -7 8 10 11 -10 -11 12 6 7 -6 -12 -13 0",
      "7 -12 -13 6 -7 -6 14 11 12 10 -11 -14 -10 0",
      "13 12 -7 -9 10 14 -8 9 -10 7 8 -13 -12 0",
      "-7 -12 -6 11 12 -9 -8 10 -11 -14 -10 7 2 0",
      "10 -8 -15 2 3 -12 -13 6 12 13 9 -3 -9 0",
      "2 3 -9 -13 -12 -7 -6 14 11 12 -9 -8 -11 -14 0",
      "-14 -10 7 12 -7 -12 -11 -14 -1 5 10 -9 -14 9 -12 0",
      "4 -12 -10 -11 -13 -14 6 7 -6 -7 -12 10 13 11 -10 12 0",
      "16 0",
      "17 0",
      "18 0",
      "19 0"
    ],
    "Xprime": [
      "19 73",
      "4 -18 0",
      "14 15 0",
      "-10 -6 15 0",
      "1 2 -16 0",
      "-1 3 -17 0",
      "-1 5 -19 0",
      "2 -1 -2 1 0",
      "2 -6 -2 6 0",
      "6 -13 -6 13 0",
      "-8 -10 8 10 0",
      "-9 10 9 -10 0",
      "12 10 -12 -10 0",
      "15 14 -15 -14 0",
      "-6 -12 6 12 0",
      "-6 -8 6 8 0",
      "1 16 -1 -16 0",
      "1 17 -1 -17 0",
      "1 18 -1 -18 0",
      "1 19 -1 -19 0",
      "17 18 -17 -18 0",
      "17 19 -17 -19 0",
      "6 9 -6 1 -9 0",
      "8 6 9 -2 -9 0",
      "11 13 12 -5 -12 0",
      "16 17 -16 -17 1 0",
      "18 19 -18 -19 1 0",
      "18 16 -19 -18 -16 0",
      "19 16 -17 -19 -16 0",
      "15 12 -1 -4 -2 8 0",
      "-11 -14 -1 -12 11 12 0",
      "-11 -8 14 11 9 8 0",
      "8 11 9 -11 -14 -9 0",
      "12 13 -8 2 -12 -13 -6 0",
      "3 -9 -8 -7 -9 8 9 0",
      "-9 8 9 -10 4 -12 -8 0",
      "4 -12 -10 -13 -11 -14 5 0",
      "12 1 -5 14 11 -12 13 0",
      "-8 2 3 -9 -7 -6 14 0",
      "-1 -12 -13 -10 13 10 12 0",
      "6 7 8 9 -1 -3 -2 0",
      "1 14 11 13 -8 -6 2 -5 0",
      "13 12 -7 -12 -6 -14 6 7 0",
      "-7 -6 14 6 -13 12 7 13 0",
      "5 4 -12 -13 -10 -11 -14 -1 0",
      "12 7 13 9 -3 -12 -13 12 0",
      "6 -13 12 -6 5 -12 10 -11 0",
      "15 8 -13 -10 13 -6 -8 -1 0",
      "-5 -12 -14 1 5 -1 -10 4 0",
      "9 -6 -9 6 -7 -6 1 6 7 0",
      "-2 -7 -9 7 8 6 -7 9 7 0",
      "12 -4 10 -12 -13 12 10 13 -10 0",
      "-9 7 9 6 -9 -7 9 7 -6 -7 0",
      "7 -12 -13 9 -3 -10 4 10 1 -10 0",
      "12 -10 4 -12 -11 -13 -14 -12 13 11 0",
      "14 11 10 -11 -14 -10 7 6 -7 -6 1 0",
      "-11 -14 -1 14 13 11 10 -11 -13 11 -10 0",
      "-13 -7 -12 -10 -12 13 10 12 3 -1 -9 0",
      "13 11 -10 -11 -13 11 12 10 -11 -14 -12 0",
      "9 14 11 -10 -11 -14 -9 14 11 10 -11 -14 0",
      "10 14 11 8 -11 -8 9 -10 7 -2 6 -7 0",
      "13 -14 6 7 12 13 -7 -6 14 -13 -14 -12 0",
      "13 -14 6 7 6 -13 -12 -6 -13 -7 -6 14 0",
      "7 -12 -13 12 13 9 -3 -9 -6 -14 6 9 0",
      "-13 -7 -12 10 13 11 -10 -11 -14 6 7 -6 0",
      "6 12 13 -6 -8 -10 -9 8 9 -12 -13 10 0",
      "-8 -7 8 10 11 -10 -11 12 6 7 -6 -12 -13 0",
      "7 -12 -13 6 -7 -6 14 11 12 10 -11 -14 -10 0",
      "13 12 -7 -9 10 14 -8 9 -10 7 8 -13 -12 0",
      "-7 -12 -6 11 12 -9 -8 10 -11 -14 -10 7 2 0",
      "10 -8 -15 2 3 -12 -13 6 12 13 9 -3 -9 0",
      "2 3 -9 -13 -12 -7 -6 14 11 12 -9 -8 -11 -14 0",
      "-14 -10 7 12 -7 -12 -11 -14 -1 5 10 -9 -14 9 -12 0",
      "4 -12 -10 -11 -13 -14 6 7 -6 -7 -12 10 13 11 -10 12 0",
      "16 0",
      "17 0",
      "18 0",
      "19 0"
    ],
    "E1": [
      "19 72",
      "14 0",
      "4 -18 0",
      "-10 -6 15 0",
      "1 2 -16 0",
      "-1 3 -17 0",
      "-1 5 -19 0",
      "2 -1 -2 1 0",
      "2 -6 -2 6 0",
      "6 -13 -6 13 0",
      "-8 -10 8 10 0",
      "-9 10 9 -10 0",
      "12 10 -12 -10 0",
      "15 14 -15 -14 0",
      "-6 -12 6 12 0",
      "-6 -8 6 8 0",
      "1 16 -1 -16 0",
      "1 17 -1 -17 0",
      "1 18 -1 -18 0",
      "1 19 -1 -19 0",
      "17 18 -17 -18 0",
      "17 19 -17 -19 0",
      "6 9 -6 1 -9 0",
      "8 6 9 -2 -9 0",
      "11 13 12 -5 -12 0",
      "16 17 -16 -17 1 0",
      "18 19 -18 -19 1 0",
      "18 16 -19 -18 -16 0",
      "19 16 -17 -19 -16 0",
      "15 12 -1 -4 -2 8 0",
      "-11 -14 -1 -12 11 12 0",
      "-11 -8 14 11 9 8 0",
      "8 11 9 -11 -14 -9 0",
      "12 13 -8 2 -12 -13 -6 0",
      "3 -9 -8 -7 -9 8 9 0",
      "-9 8 9 -10 4 -12 -8 0",
      "4 -12 -10 -13 -11 -14 5 0",
      "12 1 -5 14 11 -12 13 0",
      "-8 2 3 -9 -7 -6 14 0",
      "-1 -12 -13 -10 13 10 12 0",
      "6 7 8 9 -1 -3 -2 0",
      "1 14 11 13 -8 -6 2 -5 0",
      "13 12 -7 -12 -6 -14 6 7 0",
      "-7 -6 14 6 -13 12 7 13 0",
      "5 4 -12 -13 -10 -11 -14 -1 0",
      "12 7 13 9 -3 -12 -13 12 0",
      "6 -13 12 -6 5 -12 10 -11 0",
      "15 8 -13 -10 13 -6 -8 -1 0",
      "-5 -12 -14 1 5 -1 -10 4 0",
      "9 -6 -9 6 -7 -6 1 6 7 0",
      "-2 -7 -9 7 8 6 -7 9 7 0",
      "12 -4 10 -12 -13 12 10 13 -10 0",
      "-9 7 9 6 -9 -7 9 7 -6 -7 0",
      "7 -12 -13 9 -3 -10 4 10 1 -10 0",
      "12 -10 4 -12 -11 -13 -14 -12 13 11 0",
      "14 11 10 -11 -14 -10 7 6 -7 -6 1 0",
      "-11 -14 -1 14 13 11 10 -11 -13 11 -10 0",
      "-13 -7 -12 -10 -12 13 10 12 3 -1 -9 0",
      "13 11 -10 -11 -13 11 12 10 -11 -14 -12 0",
      "9 14 11 -10 -11 -14 -9 14 11 10 -11 -14 0",
      "10 14 11 8 -11 -8 9 -10 7 -2 6 -7 0",
      "13 -14 6 7 12 13 -7 -6 14 -13 -14 -12 0",
      "13 -14 6 7 6 -13 -12 -6 -13 -7 -6 14 0",
      "7 -12 -13 12 13 9 -3 -9 -6 -14 6 9 0",
      "-13 -7 -12 10 13 11 -10 -11 -14 6 7 -6 0",
      "6 12 13 -6 -8 -10 -9 8 9 -12 -13 10 0",
      "-8 -7 8 10 11 -10 -11 12 6 7 -6 -12 -13 0",
      "7 -12 -13 6 -7 -6 14 11 12 10 -11 -14 -10 0",
      "13 12 -7 -9 10 14 -8 9 -10 7 8 -13 -12 0",
      "-7 -12 -6 11 12 -9 -8 10 -11 -14 -10 7 2 0",
      "2 3 -9 -13 -12 -7 -6 14 11 12 -9 -8 -11 -14 0",
      "-14 -10 7 12 -7 -12 -11 -14 -1 5 10 -9 -14 9 -12 0",
      "4 -12 -10 -11 -13 -14 6 7 -6 -7 -12 10 13 11 -10 12 0",
      "16 0",
      "17 0",
      "18 0",
      "19 0"
    ],
    "E1prime": [
      "19 72",
      "4 -18 0",
      "14 15 0",
      "-10 -6 15 0",
      "1 2 -16 0",
      "-1 3 -17 0",
      "-1 5 -19 0",
      "2 -1 -2 1 0",
      "2 -6 -2 6 0",
      "6 -13 -6 13 0",
      "-8 -10 8 10 0",
      "-9 10 9 -10 0",
      "12 10 -12 -10 0",
      "15 14 -15 -14 0",
      "-6 -12 6 12 0",
      "-6 -8 6 8 0",
      "1 16 -1 -16 0",
      "1 17 -1 -17 0",
      "1 18 -1 -18 0",
      "1 19 -1 -19 0",
      "17 18 -17 -18 0",
      "17 19 -17 -19 0",
      "6 9 -6 1 -9 0",
      "8 6 9 -2 -9 0",
      "11 13 12 -5 -12 0",
      "16 17 -16 -17 1 0",
      "18 19 -18 -19 1 0",
      "18 16 -19 -18 -16 0",
      "19 16 -17 -19 -16 0",
      "15 12 -1 -4 -2 8 0",
      "-11 -14 -1 -12 11 12 0",
      "-11 -8 14 11 9 8 0",
      "8 11 9 -11 -14 -9 0",
      "12 13 -8 2 -12 -13 -6 0",
      "3 -9 -8 -7 -9 8 9 0",
      "-9 8 9 -10 4 -12 -8 0",
      "4 -12 -10 -13 -11 -14 5 0",
      "12 1 -5 14 11 -12 13 0",
      "-8 2 3 -9 -7 -6 14 0",
      "-1 -12 -13 -10 13 10 12 0",
      "6 7 8 9 -1 -3 -2 0",
      "1 14 11 13 -8 -6 2 -5 0",
      "13 12 -7 -12 -6 -14 6 7 0",
      "-7 -6 14 6 -13 12 7 13 0",
      "5 4 -12 -13 -10 -11 -14 -1 0",
      "12 7 13 9 -3 -12 -13 12 0",
      "6 -13 12 -6 5 -12 10 -11 0",
      "15 8 -13 -10 13 -6 -8 -1 0",
      "-5 -12 -14 1 5 -1 -10 4 0",
      "9 -6 -9 6 -7 -6 1 6 7 0",
      "-2 -7 -9 7 8 6 -7 9 7 0",
      "12 -4 10 -12 -13 12 10 13 -10 0",
      "-9 7 9 6 -9 -7 9 7 -6 -7 0",
      "7 -12 -13 9 -3 -10 4 10 1 -10 0",
      "12 -10 4 -12 -11 -13 -14 -12 13 11 0",
      "14 11 10 -11 -14 -10 7 6 -7 -6 1 0",
      "-11 -14 -1 14 13 11 10 -11 -13 11 -10 0",
      "-13 -7 -12 -10 -12 13 10 12 3 -1 -9 0",
      "13 11 -10 -11 -13 11 12 10 -11 -14 -12 0",
      "9 14 11 -10 -11 -14 -9 14 11 10 -11 -14 0",
      "10 14 11 8 -11 -8 9 -10 7 -2 6 -7 0",
      "13 -14 6 7 12 13 -7 -6 14 -13 -14 -12 0",
      "13 -14 6 7 6 -13 -12 -6 -13 -7 -6 14 0",
      "7 -12 -13 12 13 9 -3 -9 -6 -14 6 9 0",
      "-13 -7 -12 10 13 11 -10 -11 -14 6 7 -6 0",
      "6 12 13 -6 -8 -10 -9 8 9 -12 -13 10 0",
      "-8 -7 8 10 11 -10 -11 12 6 7 -6 -12 -13 0",
      "7 -12 -13 6 -7 -6 14 11 12 10 -11 -14 -10 0",
      "13 12 -7 -9 10 14 -8 9 -10 7 8 -13 -12 0",
      "-7 -12 -6 11 12 -9 -8 10 -11 -14 -10 7 2 0",
      "2 3 -9 -13 -12 -7 -6 14 11 12 -9 -8 -11 -14 0",
      "-14 -10 7 12 -7 -12 -11 -14 -1 5 10 -9 -14 9 -12 0",
      "4 -12 -10 -11 -13 -14 6 7 -6 -7 -12 10 13 11 -10 12 0",
      "16 0",
      "17 0",
      "18 0",
      "19 0"
    ]
  }
}


==> anc/triangulation_model.py <==
"""The triangulated surface, its product, and the marked paths."""

from collections import defaultdict, deque
from fractions import Fraction
from itertools import combinations


# Triangulation of the genus two surface

def mix(a, b, t):
    return {i: x for i in a.keys() | b.keys() if (x := (a.get(i, 0) * (1 - t) + b.get(i, 0) * t))}

def vpt(i):
    return {i: Fraction(1)}

def bary(s):
    return {i: Fraction(1, len(s)) for i in s}

def midpoint(a, b):
    return mix(a, b, Fraction(1, 2))

class Surface:
    xs = [2, 6, 72, 94, 98]
    ys = [2, 6, 22, 36, 48, 72, 94, 98]

    def __init__(self):
        self.faces = []
        self.pos = {}
        self.tricoord = {}
        self.vertexmap = {}
        self.winding = {}
        self.edges = defaultdict(list)
        for h in [0, 1]:
            for x in self.xs:
                for y in self.ys:
                    if h == 1 and x in (2, 98) and (y in (2, 98)):
                        self.vertexmap[h, x, y] = self.vertexmap[0, y, x]
                    else:
                        self.vertexmap[h, x, y] = len(self.pos)
                        self.pos[len(self.pos)] = (h, x, y)
            for i, x in enumerate(self.xs):
                for j, y in enumerate(self.ys):
                    if x == 98 and y == 98:
                        continue
                    xx = self.xs[(i + 1) % len(self.xs)]
                    yy = self.ys[(j + 1) % len(self.ys)]
                    ll, lr, ul, ur = [(X, Y) for X, Y in [(x, y), (xx, y), (x, yy), (xx, yy)]]
                    for coords in [(ll, lr, ur), (ll, ur, ul)]:
                        tri = tuple((self.vertexmap[h, X, Y] for X, Y in coords))
                        self.faces.append(tri)
                        self.tricoord[h, tuple(sorted(tri))] = [(X if X >= x else X + 100, Y if Y >= y else Y + 100) for X, Y in coords]
                        for k in range(3):
                            a, b = (tri[k], tri[(k + 1) % 3])
                            self.edges[tuple(sorted((a, b)))].append(tri)
                            x1, y1 = coords[k]
                            x2, y2 = coords[(k + 1) % 3]

                            def delta(s, t, start, cut):
                                ss = s if s >= start else s + 100
                                tt = t if t >= start else t + 100
                                return (tt > cut) - (ss > cut) + (tt > cut + 100) - (ss > cut + 100)
                            w = [0] * 4
                            w[2 * h] = delta(x1, x2, x, 40)
                            w[2 * h + 1] = delta(y1, y2, y, 30)
                            w = tuple(w)
                            if (a, b) in self.winding:
                                assert self.winding[a, b] == w
                            self.winding[a, b] = w
                            self.winding[b, a] = tuple((-i for i in w))
        self.neigh = defaultdict(list)
        for (a, b), fs in self.edges.items():
            assert len(fs) == 2
            self.neigh[a].append(b)
            self.neigh[b].append(a)
        assert len(self.pos) - len(self.edges) + len(self.faces) == -2

    def V(self, h, x):
        return [self.vertexmap[h, x, y] for y in self.ys]

    def H(self, h, y):
        return [self.vertexmap[h, x, y] for x in self.xs]

    def base_curves(self):
        return [(self.H(i, 22), self.H(1 - i, 72), 1, 1) for i in range(2)] + [(self.H(i, 36), self.V(1 - i, 72), 1, -1) for i in range(2)] + [(self.H(i, 48), self.H(i, 72), 0, 1) for i in range(2)]

    def additional_curves(self):
        """Cyclic vertex lists for the oriented closed curves on the two marked punctured tori."""
        v = self.vertexmap
        alpha_chart = [(0, 6, 2), (0, 72, 2), (0, 94, 2), (0, 98, 2),
                       (1, 6, 2), (1, 72, 2), (1, 94, 2), (0, 2, 98)]
        beta_chart = [(0, 2, 6), (0, 2, 22), (0, 2, 36), (0, 2, 48),
                      (0, 2, 72), (0, 2, 94), (0, 98, 94), (0, 98, 98),
                      (1, 98, 94), (1, 2, 94), (1, 2, 72), (1, 2, 48),
                      (1, 2, 36), (1, 2, 22), (1, 2, 6), (0, 2, 2)]
        alpha, beta = ([v[p] for p in path] for path in (alpha_chart, beta_chart))
        assert set(alpha).isdisjoint(beta)
        for curve, expected in [(alpha, (1, 0, 1, 0)), (beta, (0, 1, 0, -1))]:
            assert len(set(curve)) == len(curve)
            edges = zip(curve, curve[1:] + curve[:1])
            assert tuple(map(sum, zip(*(self.winding[e] for e in edges)))) == expected
        return (alpha, beta)

    def side(self, curve):
        """Negative side, midpoint, positive side of the first directed edge."""
        a, b = curve[:2]
        tris = self.edges[tuple(sorted((a, b)))]
        left, right = sorted(tris, key=lambda t: t[(t.index(a) + 1) % 3] != b)
        m = bary((a, b))
        return (mix(m, bary(right), Fraction(1, 16)), m, mix(m, bary(left), Fraction(1, 16)))

    def wrap(self, curve):
        a, b = curve[:2]
        m = bary((a, b))
        return [m] + [vpt(i) for i in curve[1:] + [a]] + [m]

    def point(self, h, x, y):
        x = Fraction(x) % 100
        y = Fraction(y) % 100
        X = next((a for a in reversed(self.xs) if a <= x), 98)
        Y = next((a for a in reversed(self.ys) if a <= y), 98)
        if X == 98 and Y == 98 and (x not in [98, 2]) and (y not in [98, 2]):
            raise ValueError(('hole', x, y))
        XX = self.xs[(self.xs.index(X) + 1) % len(self.xs)]
        YY = self.ys[(self.ys.index(Y) + 1) % len(self.ys)]
        u = (x - X) % 100 / ((XX - X) % 100)
        v = (y - Y) % 100 / ((YY - Y) % 100)
        if u >= v:
            vw = [(X, Y, 1 - u), (XX, Y, u - v), (XX, YY, v)]
        else:
            vw = [(X, Y, 1 - v), (XX, YY, u), (X, YY, v - u)]
        return {self.vertexmap[h, a, b]: w for a, b, w in vw if w}

    def path(self, h, start, end):
        x, y = map(Fraction, start)
        X, Y = map(Fraction, end)
        dx = X - x
        dy = Y - y
        ts = {Fraction(0), Fraction(1)}
        for a in self.xs:
            for n in [-2, -1, 0, 1, 2]:
                if dx and 0 < (t := ((a + 100 * n - x) / dx)) < 1:
                    ts.add(t)
        for a in self.ys:
            for n in [-2, -1, 0, 1, 2]:
                if dy and 0 < (t := ((a + 100 * n - y) / dy)) < 1:
                    ts.add(t)
        old = sorted(ts)
        for t1, t2 in zip(old, old[1:]):
            tm = (t1 + t2) / 2
            xx = x + tm * dx
            yy = y + tm * dy
            xl = max((a + 100 * n for a in self.xs for n in [-2, -1, 0, 1, 2] if a + 100 * n <= xx))
            yl = max((a + 100 * n for a in self.ys for n in [-2, -1, 0, 1, 2] if a + 100 * n <= yy))
            xr = min((a + 100 * n for a in self.xs for n in [-2, -1, 0, 1, 2] if a + 100 * n > xl))
            yr = min((a + 100 * n for a in self.ys for n in [-2, -1, 0, 1, 2] if a + 100 * n > yl))
            dd = dx * (yr - yl) - dy * (xr - xl)
            if dd:
                t = ((y - yl) * (xr - xl) - (x - xl) * (yr - yl)) / dd
                if t1 < t < t2:
                    ts.add(t)
        return [(t, self.point(h, x + t * dx, y + t * dy)) for t in sorted(ts)]


# The dual two-skeleton

def red(xs):
    out = []
    for x in xs:
        if not x:
            continue
        if out and out[-1] == -x:
            out.pop()
        else:
            out.append(x)
    return out

def inv(xs):
    return [-x for x in reversed(xs)]

def cyc(xs):
    w = red(xs)
    i = 0
    while 2 * i + 1 < len(w) and w[i] == -w[-i - 1]:
        i += 1
    return w[i:len(w) - i]

class Model:

    def __init__(self, s, curves, alternate=False):
        self.s = s
        self.n = n = len(s.pos)
        self.rank = lambda v: (37 * v + 11) % n if alternate else v
        self.curves = [(self.curvefaces(a), self.curvefaces(b)) for a, b, *_ in curves]
        self.simp = []
        self.around = defaultdict(list)
        self.adj = []
        self.edge = []
        self.removed_n = [0] * (len(curves) + 1)
        sides = {}
        tristart = {}
        steps = [set(x) for x in combinations(range(4), 2)]
        for f0 in s.faces:
            f = sorted(f0, key=self.rank)
            for g0 in s.faces:
                g = sorted(g0, key=self.rank)
                for shape in steps:
                    a = b = 0
                    V = [f[0] * n + g[0]]
                    for k in range(4):
                        if k in shape:
                            a += 1
                        else:
                            b += 1
                        V.append(f[a] * n + g[b])
                    V = tuple(V)
                    idx = len(self.simp)
                    self.simp.append(V)
                    self.adj.append([-1] * 5)
                    self.edge.append([0] * 5)
                    for v in V:
                        self.around[v].append(idx)
                    for k in range(5):
                        key = V[:k] + V[k + 1:]
                        pair = sides.pop(key, None)
                        if pair is None:
                            sides[key] = (idx, k)
                        else:
                            j, l = pair
                            self.adj[idx][k] = j
                            self.adj[j][l] = idx
                    for a, b in combinations(range(5), 2):
                        face = tuple((V[j] for j in range(5) if j != a and j != b))
                        if face not in tristart:
                            tristart[face] = (idx, a)
        assert not sides
        ng = 0
        seen = bytearray(len(self.simp))
        seen[0] = 1
        q = deque([0])
        while q:
            j = q.popleft()
            for k, i in enumerate(self.adj[j]):
                if not seen[i]:
                    seen[i] = 1
                    q.append(i)
                    self.edge[j][k] = self.edge[i][self.adj[i].index(j)] = None
        assert all(seen)
        for j, nb in enumerate(self.adj):
            for k, i in enumerate(nb):
                if j < i and self.edge[j][k] is not None:
                    ng += 1
                    self.edge[j][k] = ng
                    self.edge[i][self.adj[i].index(j)] = -ng
        self.ng = ng
        self.rels = []
        for face, (j0, k) in tristart.items():
            obstacle = self.deleted(face)
            if obstacle is not None:
                self.removed_n[obstacle] += 1
                continue
            j = j0
            w = []
            while True:
                r = self.edge[j][k]
                if r:
                    w.append(r)
                jj = self.adj[j][k]
                if jj == j0:
                    break
                new = self.simp[jj]
                old = self.simp[j]
                k = next((k for k, i in enumerate(new) if i not in face and i in old))
                j = jj
            w = cyc(w)
            if w:
                self.rels.append(w)
        self.anch = {}
        self.links = {}

    def curvefaces(self, c):
        return {tuple(sorted((x, y))) for x, y in zip(c, c[1:] + c[:1])} | {(x,) for x in c}

    def deleted(self, V):
        """Index of the drilled surface containing the face, or None."""
        n = self.n
        if all((w // n == w % n for w in V)):
            return 0
        a = tuple(sorted({w // n for w in V}))
        b = tuple(sorted({w % n for w in V}))
        for j, (p, q) in enumerate(self.curves, 1):
            if a in p and b in q:
                return j
        return None

    def anchor(self, V):
        if V not in self.anch:
            assert self.deleted(V) is None, ('marked path enters a drilled surface', V, self.deleted(V))
            self.anch[V] = next((i for i in self.around[V[0]] if all((a in self.simp[i] for a in V))))
        return self.anch[V]

    def via(self, sub, sup):
        key = (sub, sup)
        if key in self.links:
            return self.links[key]
        A = self.anchor(sub)
        B = self.anchor(sup)
        q = deque([A])
        par = {A: None}
        while B not in par:
            v = q.popleft()
            for k, w in enumerate(self.adj[v]):
                if self.simp[v][k] not in sub and w not in par:
                    par[w] = (v, self.edge[v][k])
                    q.append(w)
        r = []
        p = B
        while p != A:
            p, e = par[p]
            if e:
                r.append(e)
        ans = r[::-1]
        self.links[key] = ans
        return ans

    def carrier(self, P):
        """Minimal simplex of the staircase triangulation, from cumulative barycentric sums."""
        a, b = P
        i = j = 0
        n = self.n
        A = sorted(a.items(), key=lambda x: self.rank(x[0]))
        B = sorted(b.items(), key=lambda x: self.rank(x[0]))
        p = A[0][1]
        q = B[0][1]
        z = []
        while i < len(A) and j < len(B):
            z.append(A[i][0] * n + B[j][0])
            v = min(p, q)
            p -= v
            q -= v
            if not p:
                i += 1
                if i < len(A):
                    p = A[i][1]
            if not q:
                j += 1
                if j < len(B):
                    q = B[j][1]
        return tuple(z)

    def path(self, Ps):
        """Convert a piecewise-linear path to a word on oriented dual edges."""

        def split(x, y, keys):
            a = b = 0
            z = []
            for k in keys[:-1]:
                a += x.get(k, 0)
                b += y.get(k, 0)
                z.append((a, b))
            return z

        def pt(a, b, t):
            return tuple((mix(x, y, t) for x, y in zip(a, b)))
        word = []
        for a, b in zip(Ps, Ps[1:]):
            G = [split(a[i], b[i], sorted(a[i].keys() | b[i].keys(), key=self.rank)) for i in (0, 1)]
            ts = {Fraction(0), Fraction(1)}
            for x, y in G[0]:
                for u, v in G[1]:
                    d = y - x - v + u
                    if d and 0 < (t := ((u - x) / d)) < 1:
                        ts.add(t)
            ts = sorted(ts)
            for l, r in zip(ts, ts[1:]):
                V = self.carrier(pt(a, b, l))
                M = self.carrier(pt(a, b, (l + r) / 2))
                W = self.carrier(pt(a, b, r))
                assert set(V) <= set(M) and set(W) <= set(M)
                word += self.via(V, M) + inv(self.via(W, M))
        return red(word)

def torus_marks(model, c1, c2):
    s = model.s
    a, A, aa = s.side(c1)
    b, B, bb = s.side(c2)
    mer = model.path([(a, b), (A, b), (aa, b), (aa, B), (aa, bb), (A, bb), (a, bb), (a, B), (a, b)])
    lon1 = model.path([(a, b)] + [(i, b) for i in s.wrap(c1)] + [(a, b)])
    lon2 = model.path([(a, b)] + [(a, i) for i in s.wrap(c2)] + [(a, b)])
    return (mer, lon1, lon2)


# Paths in the product

def on_charts(s, handles, a, b):
    """Trace two straight paths, each in its specified handle chart."""
    paths = [s.path(h, p, q) for h, p, q in zip(handles, a, b)]
    times = sorted({t for path in paths for t, _ in path})

    def at(path, t):
        for (t0, x), (t1, y) in zip(path, path[1:]):
            if t0 <= t <= t1:
                return mix(x, y, (t - t0) / (t1 - t0))
        raise ValueError(t)
    return [tuple((at(path, t) for path in paths)) for t in times]

def both(s, h, a, b):
    return on_charts(s, (h, h), a, b)

def marked(model):
    s = model.s
    ds = Fraction(1, 1000)
    longs = []
    t = None
    for h in range(2):
        v = (ds, 0) if h == 0 else (0, ds)

        def pair(p):
            return (p, tuple((a + b for a, b in zip(p, v))))
        start = (0, -2) if h == 0 else (-2, 0)
        elbow = (0, -6) if h == 0 else (-6, 0)
        end = (-6, -6)
        basepath = both(s, h, pair(start), pair(elbow)) + both(s, h, pair(elbow), pair(end))
        if h == 0:
            base0 = basepath[0]
        else:
            assert base0 == basepath[0]
        if h == 0:
            points = [(ds, 0), (0, ds), (-ds, 0), (0, -ds), (ds, 0)]
            route = basepath[:]
            for f, g in zip(points, points[1:]):
                route += both(s, h, (end, tuple((a + b for a, b in zip(end, f)))), (end, tuple((a + b for a, b in zip(end, g)))))
            t = model.path(route + basepath[::-1])
        for shift in [(100, 0), (0, 100)]:
            dest = tuple((a + b for a, b in zip(end, shift)))
            middle = both(s, h, pair(end), pair(dest))
            assert middle[-1] == middle[0]
            longs.append(model.path(basepath + middle + basepath[::-1]))
    return (t, longs)

def coordinate_marks(model):
    s = model.s
    tiny = Fraction(1, 1000)
    start = ((0, -2), (tiny, -2))
    mid = ((-2, -2), (2, -2))
    PQ = ((-2, -2), (2, 2))
    whisk = both(s, 0, start, mid) + both(s, 0, mid, PQ)
    result = {}
    for h in [0, 1]:
        B = ((-6, -6), (6, 6))
        wh = whisk + both(s, h, PQ, B)
        for i in [0, 1]:
            for j in [0, 1]:
                E = [list(pt) for pt in B]
                E[i][j] += 100
                p = both(s, h, B, E)
                assert p[0] == p[-1]
                label = ['abcd', 'pqrs'][i][2 * h + j]
                result[label] = model.path(wh + p + wh[::-1])
    return result


# The meridian and longitude of T1

def variable_periphery(model):
    # Transport from the stored nearby pair to the seam endpoints P,Q, then push outward. Both horizontal coordinates then stay fixed.
    s = model.s
    tiny = Fraction(1, 1000)
    whisker_vertices = [((0, -2), (tiny, -2)), ((-2, -2), (2, -2)),
                        ((-2, -2), (2, 2)), ((-6, -6), (6, 6))]
    path = []
    for a, b in zip(whisker_vertices, whisker_vertices[1:]):
        path += both(s, 0, a, b)

    def config(y1, y2):
        return ((-6, y1), (6, y2))

    # The negative-negative rectangle meets the translated surgery point S=(48-100,72-100).
    y1, y2 = -52, -28
    step = Fraction(1, 16)
    corners = [config(y1 + a*step, y2 + b*step) for a, b in [(1, 1), (-1, 1), (-1, -1), (1, -1), (1, 1)]]
    path += both(s, 0, config(-6, 6), corners[0])
    box = []
    for a, b in zip(corners, corners[1:]):
        box += both(s, 0, a, b)
    meridian = model.path(path + box + path[::-1])
    end = ((94, y1 + step), (6, y2 + step))
    ring = both(s, 0, corners[0], end)
    assert ring[0] == ring[-1]
    longitude = model.path(path + ring + path[::-1])
    return meridian, longitude


# The two rectangles and their markings

def position(u, v):
    return ((-6, -6 + v), (6 - u, 6))


def check_octagon_halves(surface, alpha, beta):
    """Cut each punctured torus along its two proper arcs and check it is a disk."""
    cut = {tuple(sorted((a, b))) for arc in (alpha, beta)
           for a, b in zip(arc, arc[1:] + arc[:1])}
    for half in (0, 1):
        faces = {face for i, face in surface.tricoord if i == half}
        seen = set()
        pending = [next(iter(faces))]
        while pending:
            face = pending.pop()
            if face in seen:
                continue
            seen.add(face)
            for a, b in zip(face, face[1:] + face[:1]):
                edge = tuple(sorted((a, b)))
                if edge in cut:
                    continue
                for triangle in surface.edges[edge]:
                    neighbor = tuple(sorted(triangle))
                    if neighbor in faces and neighbor not in seen:
                        pending.append(neighbor)
        assert seen == faces
        # The connected orientable cut surface has chi(P_i)+2 = 1.
        vertices = {v for face in faces for v in face}
        edges = {tuple(sorted((a, b))) for face in faces
                 for a, b in zip(face, face[1:] + face[:1])}
        assert len(vertices) - len(edges) + len(faces) + 2 == 1


def basepoint_disks(model, old_to_corners, old, corners):
    """Compare the slide with p_0 fixed and the two radial period approaches."""
    surface = model.s
    alpha, beta = surface.additional_curves()
    seam = [surface.vertexmap[0, x, y] for x, y in
            [(98, 98), (2, 98), (2, 2), (98, 2)]]
    p0, entry, q_beta, exit_point = seam
    for curve, transitions in [(alpha, {entry:(1,0), exit_point:(0,1)}),
                               (beta, {p0:(0,1), q_beta:(1,0)})]:
        assert set(curve).intersection(seam) == set(transitions)
        for point, (before, after) in transitions.items():
            j = curve.index(point)
            assert surface.pos[curve[j-1]][0] == before
            assert surface.pos[curve[(j+1) % len(curve)]][0] == after
    check_octagon_halves(surface, alpha, beta)
    print("VERIFIED: cutting each punctured torus along the two marked arcs gives a disk.")

    # The northeast corner is q_beta. The east point q_0 lies on this edge.
    # Its coordinate representative passes through the entry of alpha.
    tiny = Fraction(1, 1000)
    fixed = corners[0]
    at_entry = (fixed, (2, -2))
    close = (fixed, (-2 + tiny, -2))
    slide = both(surface, 0, corners, at_entry) + both(surface, 0, at_entry, close)
    from_old = old_to_corners + slide
    # The short reverse comparison moves the close pair along the same interval.
    displaced = (fixed, (2, 0))
    to_displaced = both(surface, 0, corners, displaced)
    via_new = (old_to_corners + to_displaced + both(surface, 0, displaced, at_entry)
               + both(surface, 0, at_entry, close))
    # The periods use q_0 -> q_beta. The path from q_0 to the diagonal
    # takes the rest of the very same boundary edge.
    marks = {"seamDisk": model.path(from_old + both(surface, 0, close, old)),
             "displacedSlide": model.path(via_new + from_old[::-1])}
    for i, (start, elbow, displacement) in enumerate([
        ((0, -2), (0, -6), (tiny, 0)), ((-2, 0), (-6, 0), (0, tiny))
    ]):
        def nearby(point):
            return (point, tuple(a + b for a, b in zip(point, displacement)))
        near, bend, end = map(nearby, [start, elbow, (-6, -6)])
        original = both(surface, i, near, bend) + both(surface, i, bend, end)
        # With the short displacement held fixed, push the pair straight
        # into P_i to the first point's track. The change of chart swaps x,y.
        radial = both(surface, i, nearby(fixed), end)
        marks["radialDisk" + str(i)] = model.path(from_old + radial + original[::-1])
    return marks


def rectangle_marks(model):
    surface = model.s
    start = ((0, -2), (Fraction(1, 1000), -2))
    elbow = ((-2, -2), (2, -2))
    corners = ((-2, -2), (2, 2))
    common = both(surface, 0, start, elbow) + both(surface, 0, elbow, corners)
    marks = basepoint_disks(model, common, start, corners)
    for second_handle, punctures in [(1, [(4, 8, "boxM"), (12, 12, "boxT")]),
                                     (0, [(4, 8, "Kbox"), (34, 42, "Vbox")])]:
        def line(first, last):
            return on_charts(surface, (1, second_handle), first, last)

        whisker = common + line(corners, position(0, 0))
        for u, v, name in punctures:
            step = Fraction(1, 16)
            box = [position(u + dx * step, v + dy * step) for dx, dy in
                   [(-1, -1), (1, -1), (1, 1), (-1, 1), (-1, -1)]]
            # Follow the straight tail from the rectangle basepoint to the southwest corner.
            stem = whisker + line(position(0, 0), box[0])
            rim = []
            for first, last in zip(box, box[1:]):
                rim += line(first, last)
            marks[name] = model.path(stem + rim + stem[::-1])

            if name == "boxM":
                # Hold the second point just off beta, on the same side as the straight tail.
                longitude_stem = stem + line(box[0], ((-6, 2), box[0][1]))
                alpha, _ = surface.additional_curves()
                pivot = alpha.index(surface.vertexmap[1, 94, 2])
                alpha = alpha[pivot:] + alpha[:pivot]
                fixed = surface.point(1, *box[0][1])
                circle = [(vpt(vtx), fixed) for vtx in alpha + [alpha[0]]]
                marks["boxL"] = model.path(longitude_stem + circle + longitude_stem[::-1])

        if second_handle == 0:
            for name, end in [("pmix", (-100, 0)), ("dmix", (0, 100))]:
                ring = line(position(0, 0), position(*end))
                marks[name] = model.path(whisker + ring + whisker[::-1])
    return marks

